Collinear fragmentation at NNLL: generating functionals, groomed correlators and angularities

Jet calculus offers a unique mathematical technique to bridge the area of QCD resummation with Monte Carlo parton showers. With the ultimate goal of constructing next-to-next-to-leading logarithmic (NNLL) parton showers we study, using the language of generating functionals, the collinear fragmentation of final-state partons. In particular, we focus on the definition and calculation of the Sudakov form factor, which physically describes the no-emission probability in an ordered branching process. We review recent results for quark jets and compute the Sudakov form factor for the collinear fragmentation of gluon jets at NNLL. The NNLL corrections are encoded in a $z$ dependent two-loop anomalous dimension $B_2(z)$, with $z$ being a suitably defined longitudinal momentum fraction. This is obtained from the integration of the relevant $1\to 3$ collinear splitting kernels combined with the one-loop corrections to the $1\to 2$ counterpart. This work provides the missing ingredients to extend the methods of jet calculus in the collinear limit to NNLL and gives an important element of the next generation of NNLL parton shower algorithms. As an application we derive new NNLL results for both the fractional moments of energy-energy correlation $FC_x$ and the angularities $\lambda_x$ measured on mMDT/Soft-Drop ($\beta=0$) groomed jets.

==> AncillaryFiles/B2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     75163,       1922]
NotebookOptionsPosition[     68626,       1806]
NotebookOutlinePosition[     69020,       1822]
CellTagsIndexPosition[     68977,       1819]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["constants & splitting kernels", "Subsection",
 CellChangeTimes->{{3.894682720061777*^9, 3.894682725976408*^9}, {
  3.894683190729349*^9, 3.894683218200634*^9}, {3.89468754643085*^9, 
  3.894687547727541*^9}},ExpressionUUID->"c88d1609-2c64-45e4-86b6-\
d809c2e60cef"],

Cell[CellGroupData[{

Cell["Anomalous dimensions", "Item",
 CellChangeTimes->{{3.894688115915658*^9, 
  3.894688118285569*^9}},ExpressionUUID->"55f42970-b190-40f1-9d59-\
33328b89848b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ADs", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b0nf", "->", 
     RowBox[{"-", 
      FractionBox["2", "3"]}]}], ",", 
    RowBox[{"K1nf", "->", 
     RowBox[{"-", 
      FractionBox["10", "9"]}]}], ",", 
    RowBox[{"b0CA", "->", 
     FractionBox["11", "6"]}], ",", 
    RowBox[{"K1CA", "->", 
     RowBox[{
      FractionBox["67", "18"], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.894682729204776*^9, 3.894682780248596*^9}, {
  3.894683154753788*^9, 3.894683184029973*^9}, {3.894687536031044*^9, 
  3.894687539857724*^9}, {3.894687687849925*^9, 3.8946877261701107`*^9}, {
  3.8946881033381643`*^9, 3.89468812252934*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"96d666ca-fb51-4512-a5ce-3abd45c7b565"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b0nf", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["2", "3"]}]}], ",", 
   RowBox[{"K1nf", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["10", "9"]}]}], ",", 
   RowBox[{"b0CA", "\[Rule]", 
    FractionBox["11", "6"]}], ",", 
   RowBox[{"K1CA", "\[Rule]", 
    RowBox[{
     FractionBox["67", "18"], "-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.894683185961528*^9, 3.8946852623905573`*^9, 
  3.894687726816682*^9, 3.894688122996195*^9, 3.896337077496047*^9, 
  3.896423021474345*^9, 3.896423694784953*^9, 3.89955247133016*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"cac2a7b7-6a58-4cb7-a660-bc9d5753c4e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical constants", "Item",
 CellChangeTimes->{{3.8946881241896267`*^9, 
  3.894688126868414*^9}},ExpressionUUID->"3717e2ec-f5fd-4096-9ea0-\
17fa30803b2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NCs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"hpass", "->", "1.32644693158045319189866670862032374234`13."}], 
     ",", 
     RowBox[{"hfailpgg", "->", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox["4", "3"], "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"Log", "[", "3", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"Log", "[", "4", "]"}], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", 
              FractionBox["1", "3"]}]}], "]"}]}]}], ")"}]}], "+", 
       "1.40013598577061918369052716179699341699974016335982711857861854898688\
829241901`13."}]}], ",", 
     RowBox[{"hfail\[Delta]", "->", 
      RowBox[{
      "-", "8.4285891686388898820254590191089413308162229213101127143049`40."}\
]}], ",", 
     RowBox[{
     "Eps0ConSecA", "->", 
      "1.750190847110115098270860808813905053259260468687006468100978799512869\
598203063369831974827779182194105742928904823781985542955000703456723186663446\
16526660861795446080114678779567689971496483453504429656879215625`200."}], 
     ",", 
     RowBox[{
     "Eps0ConSecB", "->", 
      "1.266697946196517584871222916234844827974081023274892362202591319382585\
0152335368355600550705606473846149412573162404`14."}], ",", 
     RowBox[{
     "integralRat1OmZSecA", "->", 
      "0.205692569651401123248173546861899329097230544315624952688845571482017\
711016494155630460962300678829330425375843667005777173659177078497`115."}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"integralRat1ZSecA", "->", 
      RowBox[{
      "-", "1.4283458361804353313962496761647824550769466990103012156132498227\
5275374142853`50."}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"integralRat1OmZSecB", "->", 
      RowBox[{
      "-", "0.1227640224708314364075821302420551683829131090463978208857897260\
805855660854035543936684744185999880478263930661509`14."}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "integralRat1ZSecB", "->", 
      "2.216854124076447463536801866048128417602265936823376912947255081968090\
3849614580160813215295422201943355756948887304`14."}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8946881395551653`*^9, 3.894688140417411*^9}, {
   3.894688424924919*^9, 3.894688448608049*^9}, 3.896338251478157*^9, {
   3.8963391763757963`*^9, 3.896339202680242*^9}, 3.896339632502008*^9, {
   3.896345982637721*^9, 3.896345987739256*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9194f309-3808-4fb3-8633-16f23815df09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pqq", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "+", 
    SuperscriptBox["z", "2"]}], 
   RowBox[{"1", "-", "z"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pgg", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "-", "z"}]], "+", 
   FractionBox["1", "z"], "-", "2", "+", 
   RowBox[{"z", 
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pqg", "[", "z_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["z", "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "z"}], ")"}], "2"]}]}]}], "Input",
 CellChangeTimes->{{3.894683247841072*^9, 3.8946832857908497`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"904dc152-1180-4685-a335-7120f0dc1679"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pqq", "[", "z_", "]"}], ":=", 
  RowBox[{"CF", " ", 
   RowBox[{"pqq", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pgg", "[", "z_", "]"}], ":=", 
  RowBox[{"CA", " ", 
   RowBox[{"pgg", "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pqg", "[", "z", "]"}], ":=", 
  RowBox[{"TR", " ", "nf", " ", 
   RowBox[{"pqg", "[", "z", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.894683296473686*^9, 3.894683321328286*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"192d32cf-b404-45aa-9de0-fab68dfaf349"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "714be0cc-97c4-4eba-a681-4d61342fe085"],
 "(z): the quark case"
}], "Subsection",
 CellChangeTimes->{{3.894682212767035*^9, 
  3.894682223192047*^9}},ExpressionUUID->"a6764938-5d5d-4743-b845-\
82ad95fe1200"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["CF", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "61832be4-d035-4c00-8400-af4380167764"],
 " (CF-CA/2)"
}], "Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 3.894682370924885*^9}, {
  3.894682522237729*^9, 
  3.894682524157158*^9}},ExpressionUUID->"002b899e-56a3-42d9-86ac-\
fcbbd8111be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2qId", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"4", " ", "z"}], "-", 
   FractionBox["7", "2"], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["z", "2"]}], "-", "2"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}]}]], 
    RowBox[{"Log", "[", "z", "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"]}], 
     RowBox[{"1", "-", "z"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "-", 
      RowBox[{
       RowBox[{"Log", "[", "z", "]"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "z"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.894682533375599*^9, 3.894682587791662*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"d2ac8ba3-17dc-4ed7-b127-22b75bc22c9c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["CF", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a5eb3040-86f0-4889-9c89-46d0d808f4c6"],
 " TR"
}], "Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.894682363425486*^9}},ExpressionUUID->"64f7918e-24a9-4926-bca8-\
9db58d66c845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2qCFTR", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "b0nf"}], " ", 
     RowBox[{"pqq", "[", "z", "]"}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{"b0nf", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "-", 
    RowBox[{"K1nf", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}]}], "+", 
    RowBox[{"2", "b0nf", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}]}], "/.", "ADs"}]}]], "Input",
 CellChangeTimes->{{3.894682657030939*^9, 3.894682693000408*^9}, {
  3.894683337247616*^9, 3.894683338343522*^9}, {3.894684078556519*^9, 
  3.894684080444235*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"f01bd81d-1db1-4748-be88-9355dd0e4e31"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox["CF", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a33a82ae-78e4-46de-b85d-828b097ba6da"],
 " CA"
}], "Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.894682370924885*^9}},ExpressionUUID->"c54971dd-044e-4189-8a25-\
743a9983321e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2qCFCA", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "b0CA"}], " ", 
     RowBox[{"pqq", "[", "z", "]"}], 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{"b0CA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{"1", "-", "z"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "z"}], "-", "1"}], ")"}]}], "+", 
    RowBox[{"2", "b0CA", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"pqq", "[", "z", "]"}], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"z", "-", "1"}], "z"]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "z"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"K1CA", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}]}]}], "/.", "ADs"}]}]], "Input",
 CellChangeTimes->{{3.894683402695013*^9, 3.894683484441371*^9}, {
   3.89468352804047*^9, 3.894683529278675*^9}, {3.894683613975114*^9, 
   3.894683614211618*^9}, {3.8946837385919933`*^9, 3.894683739725452*^9}, {
   3.894683958672386*^9, 3.894683963659782*^9}, 3.8946853704066763`*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"916018de-8693-48da-a560-d43686208cd4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["CF", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"cda1d5ad-2237-46da-aaee-e244523347a9"]], \
"Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.89468237418268*^9}},ExpressionUUID->"61e0fde3-1345-4beb-bebe-\
fc9d6234fa61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HfinCF2Analytic", "[", "z_", "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\</HfinQQCF2Analytic.m\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8946842645803328`*^9, 3.894684301881995*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"e0ca877a-d4a0-42d6-bb64-c147722ff43f"],

Cell[BoxData[{
 RowBox[{"Import", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<HfinQQCFCF.m\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HfinCF2Numerical", "[", "z_", "]"}], ":=", 
  RowBox[{"Chop", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"HfCFCF", "[", 
      RowBox[{"z", ",", "v"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8946843709359913`*^9, 3.894684439018455*^9}, 
   3.894685298318213*^9},
 CellLabel->
  "In[108]:=",ExpressionUUID->"cb74117d-ec82-4b88-bd2b-0cbe94dd3660"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"HfinCF2Analytic", "[", ".8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"HfinCF2Numerical", "[", ".8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"HfinCF2", "[", ".8", "]"}]}], "Input",
 CellChangeTimes->{{3.8946846282530823`*^9, 3.894684644922021*^9}, 
   3.8946847795970097`*^9, {3.8946848297207823`*^9, 3.894684835450615*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"c2a33fd1-ad58-4cf4-944f-0031b97e8f5a"],

Cell[BoxData["0.3338028605203176`"], "Output",
 CellChangeTimes->{{3.8946846339376163`*^9, 3.894684645326372*^9}, {
   3.894684766437845*^9, 3.894684780115325*^9}, {3.8946848190280027`*^9, 
   3.894684835762827*^9}, 3.8946848679904833`*^9, 3.8946852687800922`*^9, 
   3.894685300471684*^9, 3.8995524891780643`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"009629b7-d8a0-4943-a0b5-f64267cb20d2"],

Cell[BoxData["1.31565536402047563076650958664104327829`15."], "Output",
 CellChangeTimes->{{3.8946846339376163`*^9, 3.894684645326372*^9}, {
   3.894684766437845*^9, 3.894684780115325*^9}, {3.8946848190280027`*^9, 
   3.894684835762827*^9}, 3.8946848679904833`*^9, 3.8946852687800922`*^9, 
   3.894685300471684*^9, 3.8995524892198687`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"9b693561-0d24-471c-9a3d-e9752446cc71"],

Cell[BoxData[
 RowBox[{"HfinCF2", "[", "0.8`", "]"}]], "Output",
 CellChangeTimes->{{3.8946846339376163`*^9, 3.894684645326372*^9}, {
   3.894684766437845*^9, 3.894684780115325*^9}, {3.8946848190280027`*^9, 
   3.894684835762827*^9}, 3.8946848679904833`*^9, 3.8946852687800922`*^9, 
   3.894685300471684*^9, 3.8995524892214823`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"023f4711-e1ff-43ac-8e80-d7ceb553b8ed"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HfinCF2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"HfinCF2Analytic", "[", "z", "]"}], "+", 
   RowBox[{"HfinCF2Numerical", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8946844482355423`*^9, 3.894684477774493*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"1272b54e-6b7d-48ba-96d7-7a63c61a0906"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2qCF2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"pqq", "[", "z", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "z", "]"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"z", "-", "1"}], "z"]}], "]"}]}]}], ")"}]}], "-", "1", "+", 
   
   RowBox[{"HfinCF2", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894684103205757*^9, 3.89468413512598*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"4edd1ee7-e76c-4fe8-b68c-33bbc74b5b58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"HfinCF2", "[", "z", "]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", ".01", ",", ".99"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "->", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<z\>\"", ",", 
      "\"\<\!\(\*SubsuperscriptBox[\(H\), \(\(fin\)\(.\)\), \
SuperscriptBox[SubscriptBox[\(C\), \(F\)], \(2\)]]\)(z)\>\""}], "}"}]}], ",", 
   
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "DotDashed"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8671096722421913`*^9, 3.86710971997583*^9}, {
  3.867109773112616*^9, 3.8671098236182203`*^9}, {3.86711037067885*^9, 
  3.867110443834097*^9}, {3.877587455761539*^9, 3.877587462139382*^9}, {
  3.879217376937007*^9, 3.879217377689993*^9}, {3.879217440036325*^9, 
  3.879217440271126*^9}, {3.879217505211955*^9, 3.879217507083453*^9}, {
  3.879217586441571*^9, 3.879217598253201*^9}, {3.879217658161339*^9, 
  3.879217710717793*^9}, {3.8792177465281353`*^9, 3.879217749372492*^9}, {
  3.8896728432524347`*^9, 3.889672883913402*^9}, {3.889674047966675*^9, 
  3.8896740558176603`*^9}, {3.8946862395266047`*^9, 3.894686263984161*^9}, {
  3.894686324932171*^9, 3.894686326268532*^9}, {3.894686433574533*^9, 
  3.894686440303816*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"d1c26a91-8f84-40f0-9cc2-0aa3bbd57f93"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwVl3k4Vd/bxilJiaSSKaGMSUrJL+mWhBDxNRQV0iAypEmzypApY4VUioSK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       "]]},
     Annotation[#, "Charting`Private`Tag$927829#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(\\(fin\\)\\(.\\)\\), \
SuperscriptBox[SubscriptBox[\\(C\\), \\(F\\)], \\(2\\)]]\\)(z)\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"z\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->Directive[FontFamily -> "Arial", 
    GrayLevel[0], FontSize -> 25],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8946864462546167`*^9, 3.899552493083117*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"0756484d-ea78-4047-bf62-ce04f71c8e21"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"HfinCF2Analytic", "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"HfCFCF", "[", 
      RowBox[{"z", ",", "v"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"v", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "+", "%%"}]}], "Input",
 CellChangeTimes->{{3.8946854095637503`*^9, 3.894685424057439*^9}, {
  3.894685470449535*^9, 3.8946855134942513`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d06c419c-c2cc-455c-bcb4-e50308f749b7"],

Cell[BoxData["0.9332276144148631`"], "Output",
 CellChangeTimes->{
  3.8946854287494802`*^9, {3.89468547157206*^9, 3.894685516897695*^9}, 
   3.899552496242168*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"fee44fc0-687d-43bf-8908-f36f41fb3418"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full result", "Subsubsection",
 CellChangeTimes->{{3.894682411525034*^9, 
  3.894682412948848*^9}},ExpressionUUID->"efb107ca-6bba-4718-bf01-\
831c62b6fb0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2q", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["CF", "2"], 
    RowBox[{"B2qCF2", "[", "z", "]"}]}], "+", 
   RowBox[{"CF", " ", "CA", " ", 
    RowBox[{"B2qCFCA", "[", "z", "]"}]}], "+", 
   RowBox[{"CF", " ", "TR", " ", "nf", " ", 
    RowBox[{"B2qCFTR", "[", "z", "]"}]}], "+", 
   RowBox[{"CF", 
    RowBox[{"(", 
     RowBox[{"CF", "-", 
      RowBox[{"CA", "/", "2"}]}], ")"}], 
    RowBox[{"B2qId", "[", "z", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.894682443960536*^9, 3.894682500648251*^9}, 
   3.894685379446042*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ced2858b-b965-49df-b7ef-cb2b79abdbf0"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "2"], TraditionalForm]],ExpressionUUID->
  "23585944-efc5-4ec0-b819-4d8ef675eb8f"],
 "(z): the gluon case"
}], "Subsection",
 CellChangeTimes->{{3.894682212767035*^9, 
  3.894682227502067*^9}},ExpressionUUID->"2ae93299-ad22-4076-b784-\
ddafb85ccb29"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["TR", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"0a34ef14-073f-4254-b33f-1fdf81322866"]], \
"Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 3.894682346241057*^9}, {
  3.894685568662252*^9, 
  3.894685570126252*^9}},ExpressionUUID->"9d3986a5-8729-451b-9c58-\
425923fe2634"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2gTR2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"pqg", "[", "z", "]"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "3"], "+", 
     RowBox[{
      FractionBox["4", "3"], 
      RowBox[{"Log", "[", 
       RowBox[{"z", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8946856124538116`*^9, 3.8946856183225946`*^9}, {
  3.894685822635384*^9, 3.89468583445218*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c30fb45e-c36f-4ca5-ad90-d443c9f5fac2"]
}, Closed]],

Cell[CellGroupData[{

Cell["CF TR", "Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.8946823504812737`*^9}},ExpressionUUID->"13f42539-25c8-413b-a850-\
79f559375b35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HfinCFTRAnalytic", "[", "z_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], 
    RowBox[{"(", 
     RowBox[{"16", "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"Log", "[", "8", "]"}]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "8", "]"}]}], "-", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"2", " ", "z"}], "+", 
               RowBox[{"Log", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", "z"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", "z"}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], "z"]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.894686033119337*^9, 3.894686033568008*^9}, {
  3.894686068492599*^9, 3.894686090723296*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"acb067e9-748e-4cc9-a9bd-34fac964d7dd"],

Cell[BoxData[{
 RowBox[{"Import", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<HfinGGCFTF.m\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HfinCFTRNumerical", "[", "z_", "]"}], ":=", 
  RowBox[{"Chop", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"HfCFTF", "[", 
      RowBox[{"z", ",", "zp"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"zp", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.894685984471568*^9, 3.8946860096051807`*^9}, {
   3.894686312461974*^9, 3.894686315508696*^9}, 3.894686352335847*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2e627368-33d0-43c4-9384-77b253799f39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HfinCFTR1Sec", "[", "z_", "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HfinCFTRAnalytic", "[", "z", "]"}], "+", 
     RowBox[{"HfinCFTRNumerical", "[", "z", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HfinCFTR", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"HfinCFTR1Sec", "[", "z", "]"}], "+", 
   RowBox[{"HfinCFTR1Sec", "[", 
    RowBox[{"1", "-", "z"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.894686103312529*^9, 3.894686107782731*^9}, {
  3.894686168816903*^9, 3.8946862073525763`*^9}, {3.89468637126001*^9, 
  3.89468637352534*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"365a44c0-0ea3-497d-878a-008ac645ba1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2gCFTR", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"pqg", "[", "z", "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox["z", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]], "]"}], "2"], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], "+", "5"}], ")"}]}], "+", 
   RowBox[{"HfinCFTR", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.894685628775432*^9, 3.894685633682206*^9}, {
   3.894685874604516*^9, 3.894685903090436*^9}, 3.8946861116049213`*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"2b7edc47-433b-424f-9c65-93e00d82552b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"HfinCFTR", "[", "z", "]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", ".01", ",", ".99"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "->", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<z\>\"", ",", 
      "\"\<\!\(\*SubsuperscriptBox[\(H\), \(\(fin\)\(.\)\), \(\*SubscriptBox[\
\(C\), \(F\)] \*SubscriptBox[\(T\), \(R\)]\)]\)(z)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "DotDashed"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8671096722421913`*^9, 3.86710971997583*^9}, {
  3.867109773112616*^9, 3.8671098236182203`*^9}, {3.86711037067885*^9, 
  3.867110443834097*^9}, {3.877587455761539*^9, 3.877587462139382*^9}, {
  3.879217376937007*^9, 3.879217377689993*^9}, {3.879217440036325*^9, 
  3.879217440271126*^9}, {3.879217505211955*^9, 3.879217507083453*^9}, {
  3.879217586441571*^9, 3.879217598253201*^9}, {3.879217658161339*^9, 
  3.879217710717793*^9}, {3.8792177465281353`*^9, 3.879217749372492*^9}, {
  3.8896728432524347`*^9, 3.889672883913402*^9}, {3.889674047966675*^9, 
  3.8896740558176603`*^9}, {3.8946862395266047`*^9, 3.894686263984161*^9}, {
  3.894686324932171*^9, 3.894686326268532*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"d76819f2-4938-4e0b-9b60-5284e097d72e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJwV2XdcTt8fAPD21N5772Fktj4KEUlLJISURFKoNBSyUpqUUrRUIkqipHPS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       "]]},
     Annotation[#, "Charting`Private`Tag$938452#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -0.031475356908046835`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(\\(fin\\)\\(.\\)\\), \
\\(\\*SubscriptBox[\\(C\\), \\(F\\)] \\*SubscriptBox[\\(T\\), \
\\(R\\)]\\)]\\)(z)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"z\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->Directive[FontFamily -> "Arial", 
    GrayLevel[0], FontSize -> 25],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8946862709173822`*^9, {3.894686326943307*^9, 3.894686382297442*^9}, 
   3.899552514767816*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"fa2d0996-00a2-4b12-b0d1-2e759e7f6239"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"HfinCFTRAnalytic", "[", "z", "]"}]}], "+", 
    RowBox[{"2", " ", "z", " ", 
     RowBox[{"HfinCFTRAnalytic", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"1", ">", "z", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894686642509289*^9, 3.894686714572465*^9}, {
  3.894686750289361*^9, 3.894686750383938*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"3360f319-c38b-4944-b33f-58f2e71717dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["4", 
    RowBox[{"z", "-", "1"}]], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"19", "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "8", "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], "2"]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"z", "-", "1"}], "]"}], "1"],
    SeriesData[$CellContext`z, 1, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`z, 1, {
   4, Rational[1, 4] (19 - 2 Log[8] + Log[1 - $CellContext`z] + 
     Log[1 - $CellContext`z]^2)}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.894686650148405*^9, 3.8946867154872093`*^9}, {
   3.894686746954927*^9, 3.8946867513185577`*^9}, 3.8995525148604603`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"3434945d-a1c7-40d9-8f5c-d8a80e1601b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "8"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"HfinCFTRAnalytic", "[", "z", "]"}]}], "+", 
    RowBox[{"2", " ", "z", " ", 
     RowBox[{"HfinCFTRAnalytic", "[", 
      RowBox[{"1", "-", "z"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"0", "+", "\[Epsilon]"}], ",", 
     RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"HfCFTF", "[", 
       RowBox[{"z", ",", "zp"}], "]"}]}], "+", 
     RowBox[{"2", " ", "z", " ", 
      RowBox[{"HfCFTF", "[", 
       RowBox[{
        RowBox[{"1", "-", "z"}], ",", "zp"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"zp", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"0", "+", "\[Epsilon]"}], ",", 
      RowBox[{"1", "-", "\[Epsilon]"}]}], "}"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "8"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "+", "%%"}]}], "Input",
 CellChangeTimes->{{3.8946854095637503`*^9, 3.894685424057439*^9}, {
   3.894685470449535*^9, 3.8946855134942513`*^9}, {3.8946864762162657`*^9, 
   3.894686488490662*^9}, {3.89468652199114*^9, 3.8946865691288967`*^9}, 
   3.894686776073339*^9, {3.8946868164175797`*^9, 3.894686934055436*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"f666e1a8-48ff-4ed3-815f-7d6a71208963"],

Cell[BoxData[
 RowBox[{"-", "138.75174216062246`"}]], "Output",
 CellChangeTimes->{{3.894686539675108*^9, 3.894686569597179*^9}, 
   3.894686852848227*^9, {3.894686895939559*^9, 3.89468693463997*^9}, 
   3.8995525149529877`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"6303abb8-75cd-4755-b718-ed9f4accd1d1"],

Cell[BoxData["135.75174622255855331909715992568943659942`15."], "Output",
 CellChangeTimes->{{3.894686539675108*^9, 3.894686569597179*^9}, 
   3.894686852848227*^9, {3.894686895939559*^9, 3.89468693463997*^9}, 
   3.8995525220915747`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"07c2efc6-38d2-4506-a611-3ee4c46f8e98"],

Cell[BoxData[
 RowBox[{"-", "2.999995938063904`"}]], "Output",
 CellChangeTimes->{{3.894686539675108*^9, 3.894686569597179*^9}, 
   3.894686852848227*^9, {3.894686895939559*^9, 3.89468693463997*^9}, 
   3.899552522094092*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"132713d7-3873-4102-a7c1-4e3373a4bb7b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["CA TR", "Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.894682346241057*^9}},ExpressionUUID->"d2bdd102-08e6-422e-ac5d-\
933f462158ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2gCATR", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"pqg", "[", "z", "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "z"}], "]"}], "2"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "9"], 
    RowBox[{"(", 
     RowBox[{"28", "-", 
      RowBox[{"41", " ", "z"}], " ", "+", " ", 
      RowBox[{"41", " ", 
       SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "z", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], 
       FractionBox["1", 
        RowBox[{"1", "-", "z"}]]}], "-", 
      RowBox[{
       FractionBox["26", "3"], 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"8", " ", "z"}], " ", "-", "7"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "z"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], 
       FractionBox["1", "z"]}], "-", 
      RowBox[{
       FractionBox["26", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}], "2"]}], "+", 
      RowBox[{"8", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}]}], "-", "7"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.894685620434773*^9, 3.894685627016275*^9}, {
  3.89468723697863*^9, 3.8946873062734003`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"48f1ed62-66a3-4771-a8d6-f46c8def96e6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["CA", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"efda1f88-d5c0-4378-a3ff-d048b5b2b424"]], \
"Subsubsection",
 CellChangeTimes->{{3.894682344511168*^9, 
  3.894682354227172*^9}},ExpressionUUID->"e0cb69ff-485d-4bc5-a379-\
4af3012d133e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2gCA2Analytic", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pgg", "[", "z", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", "z", "]"}], 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["11", "3"], 
         RowBox[{"Log", "[", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["11", "3"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Log", "[", "z", "]"}], "z"], "+", 
        FractionBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "z"}], "]"}], 
         RowBox[{"1", "-", "z"}]]}], ")"}]}], "-", 
     FractionBox["265", "18"], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "hpass"}], "-", 
     RowBox[{
      FractionBox["44", "3"], 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"2", " ", "z", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["67", "18"]}], "+", "hpass", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["11", "3"], 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"hfailpgg", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"z", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"hfail\[Delta]", " ", 
      RowBox[{"\[Delta]", "[", "z", "]"}]}]}], "/.", "ADs"}], "/.", 
   "NCs"}]}]], "Input",
 CellChangeTimes->{{3.8946873824957647`*^9, 3.894687530999423*^9}, {
  3.8946876370401697`*^9, 3.89468764831973*^9}, {3.8946877330226183`*^9, 
  3.894687733869768*^9}, {3.894687843545476*^9, 3.894687849651876*^9}, {
  3.8946879249343443`*^9, 3.894687927051916*^9}, {3.8964237951171618`*^9, 
  3.896423796300929*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"1aafdde5-5d38-4c81-bee7-ec6889cc7624"],

Cell[BoxData[{
 RowBox[{"Import", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<HfinGGCACA-integrand-SecA.m\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<HfinGGCACA-integrand-SecB.m\>\""}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GSecA", "[", "Z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"HfCACASecA", "[", 
         RowBox[{"Z", ",", "zp", ",", "y"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"zp", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["integralRat1ZSecA", "z"], "/.", 
       RowBox[{"z", "->", "Z"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["integralRat1OmZSecA", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "2"]], "/.", 
       RowBox[{"z", "->", "Z"}]}], ")"}]}], "/.", "NCs"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GSecB", "[", "Z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"HfCACASecB", "[", 
         RowBox[{"Z", ",", "zp", ",", "y"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"zp", ",", "0", ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"1", "/", "2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "15"}]}], "]"}], "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["integralRat1ZSecB", "z"], "/.", 
       RowBox[{"z", "->", "Z"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["integralRat1OmZSecB", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "2"]], "/.", 
       RowBox[{"z", "->", "Z"}]}], ")"}]}], "/.", "NCs"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GSecA", "[", "z", "]"}], "-", 
       RowBox[{"GSecB", "[", "z", "]"}]}], ")"}]}], "+", 
    RowBox[{"z", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GSecA", "[", 
        RowBox[{"1", "-", "z"}], "]"}], "-", 
       RowBox[{"GSecB", "[", 
        RowBox[{"1", "-", "z"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"integralRat1ZSecA", "-", "integralRat1ZSecB"}], ")"}]}]}], "/.",
    "NCs"}]}]}], "Input",
 CellChangeTimes->{{3.861885175250959*^9, 3.861885175722637*^9}, {
  3.861885707758243*^9, 3.8618857197028627`*^9}, {3.894688487075395*^9, 
  3.894688612186245*^9}, {3.894688686748416*^9, 3.894688686876307*^9}, {
  3.894688985206691*^9, 3.894688985418583*^9}, {3.8946893980231857`*^9, 
  3.894689409173788*^9}, {3.894689473275339*^9, 3.8946895077369633`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ea27d76e-2da4-4d9d-802e-6dd03ae181df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2gCA2", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"B2gCA2Analytic", "[", "z", "]"}], "+", 
   RowBox[{"G", "[", "z", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8946856354821863`*^9, 3.894685639615847*^9}, {
  3.89468879635455*^9, 3.894688798702598*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"8fa66e7f-e77c-4cf5-a72f-98f7c8a23d7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"listG", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npoints", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "npoints"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"xpoint", "=", 
      RowBox[{"0.01", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.99", "-", "0.01"}], ")"}], "/", "npoints"}], "*", 
        "i"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"listG", ",", 
       RowBox[{"{", 
        RowBox[{"xpoint", ",", 
         RowBox[{"G", "[", "xpoint", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8946887314836073`*^9, 3.8946887501439962`*^9}, {
  3.8946888170895443`*^9, 3.894688817201129*^9}, {3.894689024577621*^9, 
  3.894689024670434*^9}, {3.89468920720478*^9, 3.8946892072957153`*^9}, {
  3.8946896502767*^9, 3.8946896506636953`*^9}, {3.894689741412547*^9, 
  3.894689741594692*^9}, {3.8946899172799177`*^9, 3.8946899174096746`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"418925b1-2222-45ca-b943-07389f6c6a5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"listG", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "->", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", "Black", ",", 
      RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], ",", 
   RowBox[{"Frame", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
     "\"\<z\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(G\), \(\*SubscriptBox[\(z\), \(3\)] > \
\*SubscriptBox[\(z\), \(cut\)]\)]\)(z)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "DotDashed"}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8946887614130363`*^9, 3.8946887771221848`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"37ccead8-f4c0-47fe-b326-9a0d21ea3143"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[1, 0, 0], PointSize[
      NCache[
       Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
     Dashing[{0, Small, Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQXS2yzv1hVYv97Et70y/NdnFYs/ZGfJn/PPu65KVy
jadtHXo13vLuM1hpX9CWHB6lb+mg9Pdb6YM5G+3rfPyX1WaYOfxN/f4kceE2
+8c1Wxqdqkwcbp77Hvx46W77UPvWF6vZjR1uSdckGoUesLdhE5HpfGLo4BHw
R6L4+iF7mX/HTTt/GDhsa6m5sDnyqL1UurjWRxMDB5Wdf9q/3D5uH5k6cVGa
gr7DpLc19qZxp+xfTa17PpVdz+G/IsgBZ+zzq8s4DMR0HXLDatdtSzpv323a
8S/fVcch9+i/TdWfLtjn2fHfdZyg7bDk/j6+OcaX7PNYg/kPf9JyuP2zLmtP
yWX7ZTGJLe8ytRyEROyP3dl6xT5x4QTRlM+aDp56IBuu2m9K2y/u2Kvp0OCx
v1bW4rp9nFhwB4uZpsP2pPqbtpU37P1mCj6seqPh8A7kvF037d9xfctav17D
QWX6/wl1v2/Zr7iqXPuwTsMheuP+N/Ns7thPteRpqonUcJh0uh5o4l37kJJ/
lkL2Gg4nn9oDnXjP/o2kaG+YvoYDAxg8sG/5bvtERkvDQZr3ge6EBQ/sHeaI
gOXNpQ5EKzg+hOsPUl/QueHhQ/ulFhDz80watjs0PYLb3+mY8PSC0mO4+5b6
OQgnHn5srzQP4n6QaR+Tn8D9dzuDIb+R5an9+0f7wP7/DoxtwaVP4eEj1Hzg
1ELXZ/ZxcZDw05uw4Ifhs2fw8PWc26B2qO25vSqPADj8U1clhASpv7D3MIbE
D9h1x1/Yn2iExN+cIwobijJe2j+aDonf7RcZ7jFxvoLH/6V7D7gnr3xln54G
SR/vXh+wVPZ6DU8/nD8XpG9+9dqevQSSvlTZGqc6d7+xf2wHSX8g317WfmvP
0wBJnzEg7555ay9rZAdOv+W6ivJfct7ZL/FPBafvSVaMvi287+33tS8Ep39Q
7hBZ996+QPMnOH8AAPxsdeg=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
      "\"\\!\\(\\*SubscriptBox[\\(G\\), \\(\\*SubscriptBox[\\(z\\), \\(3\\)] \
> \\*SubscriptBox[\\(z\\), \\(cut\\)]\\)]\\)(z)\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"z\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->500,
  LabelStyle->Directive[FontFamily -> "Arial", 
    GrayLevel[0], FontSize -> 25],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.99}, {0, 41.21735858598811}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.894688809189616*^9, 3.894689063445259*^9, 
  3.894689686162733*^9, 3.8946901300044403`*^9, 3.896423195773459*^9, 
  3.89955269734061*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"e7f15181-30bb-41cb-8087-2796b259ab88"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Full result", "Subsubsection",
 CellChangeTimes->{{3.894682411525034*^9, 
  3.894682412948848*^9}},ExpressionUUID->"17d57292-3536-464f-970c-\
c1888353d341"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B2g", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["TR", "2"], 
    SuperscriptBox["nf", "2"], 
    RowBox[{"B2gTR2", "[", "z", "]"}]}], "+", 
   RowBox[{"CF", " ", "TR", " ", "nf", " ", 
    RowBox[{"B2gCFTR", "[", "z", "]"}]}], "+", 
   RowBox[{"CA", " ", "TR", " ", "nf", " ", 
    RowBox[{"B2gCATR", "[", "z", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["CA", "2"], 
    RowBox[{"B2gCA2", "[", "z", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.894682443960536*^9, 3.894682500648251*^9}, 
   3.894685379446042*^9, {3.894685577049543*^9, 3.894685583561154*^9}, {
   3.894685642411118*^9, 3.894685681765764*^9}, {3.8946858022616777`*^9, 
   3.894685803016403*^9}, {3.8946858650430326`*^9, 3.894685869816745*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"2f1a976c-d1a0-4d8a-90fa-d9a0f4b9fda7"]
}, Closed]]
}, Open  ]]
},
WindowSize->{768, 811},
WindowMargins->{{268, Automatic}, {26, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9b6d96de-d044-4d72-a650-8ed3dbff1823"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 4, 54, "Subsection",ExpressionUUID->"c88d1609-2c64-45e4-86b6-d809c2e60cef"],
Cell[CellGroupData[{
Cell[876, 30, 162, 3, 32, "Item",ExpressionUUID->"55f42970-b190-40f1-9d59-33328b89848b"],
Cell[CellGroupData[{
Cell[1063, 37, 804, 21, 51, "Input",ExpressionUUID->"96d666ca-fb51-4512-a5ce-3abd45c7b565"],
Cell[1870, 60, 727, 19, 53, "Output",ExpressionUUID->"cac2a7b7-6a58-4cb7-a660-bc9d5753c4e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2646, 85, 163, 3, 32, "Item",ExpressionUUID->"3717e2ec-f5fd-4096-9ea0-17fa30803b2d"],
Cell[2812, 90, 2770, 66, 549, "Input",ExpressionUUID->"9194f309-3808-4fb3-8633-16f23815df09"],
Cell[5585, 158, 795, 24, 114, "Input",ExpressionUUID->"904dc152-1180-4685-a335-7120f0dc1679"],
Cell[6383, 184, 571, 15, 73, "Input",ExpressionUUID->"192d32cf-b404-45aa-9de0-fab68dfaf349"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7003, 205, 344, 10, 38, "Subsection",ExpressionUUID->"a6764938-5d5d-4743-b845-82ad95fe1200"],
Cell[CellGroupData[{
Cell[7372, 219, 365, 10, 45, "Subsubsection",ExpressionUUID->"002b899e-56a3-42d9-86ac-fcbbd8111be2"],
Cell[7740, 231, 986, 32, 54, "Input",ExpressionUUID->"d2ac8ba3-17dc-4ed7-b127-22b75bc22c9c"]
}, Closed]],
Cell[CellGroupData[{
Cell[8763, 268, 309, 9, 37, "Subsubsection",ExpressionUUID->"64f7918e-24a9-4926-bca8-9db58d66c845"],
Cell[9075, 279, 840, 24, 52, "Input",ExpressionUUID->"f01bd81d-1db1-4748-be88-9355dd0e4e31"]
}, Closed]],
Cell[CellGroupData[{
Cell[9952, 308, 309, 9, 37, "Subsubsection",ExpressionUUID->"c54971dd-044e-4189-8a25-743a9983321e"],
Cell[10264, 319, 1716, 51, 114, "Input",ExpressionUUID->"916018de-8693-48da-a560-d43686208cd4"]
}, Closed]],
Cell[CellGroupData[{
Cell[12017, 375, 319, 8, 36, "Subsubsection",ExpressionUUID->"61e0fde3-1345-4beb-bebe-fc9d6234fa61"],
Cell[12339, 385, 394, 10, 30, "Input",ExpressionUUID->"e0ca877a-d4a0-42d6-bb64-c147722ff43f"],
Cell[12736, 397, 755, 20, 73, "Input",ExpressionUUID->"cb74117d-ec82-4b88-bd2b-0cbe94dd3660"],
Cell[CellGroupData[{
Cell[13516, 421, 431, 7, 73, "Input",ExpressionUUID->"c2a33fd1-ad58-4cf4-944f-0031b97e8f5a"],
Cell[13950, 430, 397, 6, 34, "Output",ExpressionUUID->"009629b7-d8a0-4943-a0b5-f64267cb20d2"],
Cell[14350, 438, 422, 6, 34, "Output",ExpressionUUID->"9b693561-0d24-471c-9a3d-e9752446cc71"],
Cell[14775, 446, 415, 7, 34, "Output",ExpressionUUID->"023f4711-e1ff-43ac-8e80-d7ceb553b8ed"]
}, Open  ]],
Cell[15205, 456, 346, 8, 30, "Input",ExpressionUUID->"1272b54e-6b7d-48ba-96d7-7a63c61a0906"],
Cell[15554, 466, 786, 24, 70, "Input",ExpressionUUID->"4edd1ee7-e76c-4fe8-b68c-33bbc74b5b58"],
Cell[CellGroupData[{
Cell[16365, 494, 2163, 50, 141, "Input",ExpressionUUID->"d1c26a91-8f84-40f0-9cc2-0aa3bbd57f93"],
Cell[18531, 546, 8638, 165, 343, "Output",ExpressionUUID->"0756484d-ea78-4047-bf62-ce04f71c8e21"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27206, 716, 921, 25, 94, "Input",ExpressionUUID->"d06c419c-c2cc-455c-bcb4-e50308f749b7"],
Cell[28130, 743, 247, 5, 57, "Output",ExpressionUUID->"fee44fc0-687d-43bf-8908-f36f41fb3418"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[28426, 754, 162, 3, 37, "Subsubsection",ExpressionUUID->"efb107ca-6bba-4718-bf01-831c62b6fb0b"],
Cell[28591, 759, 674, 19, 30, "Input",ExpressionUUID->"ced2858b-b965-49df-b7ef-cb2b79abdbf0"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29314, 784, 313, 9, 54, "Subsection",ExpressionUUID->"2ae93299-ad22-4076-b784-ddafb85ccb29"],
Cell[CellGroupData[{
Cell[29652, 797, 369, 9, 44, "Subsubsection",ExpressionUUID->"9d3986a5-8729-451b-9c58-425923fe2634"],
Cell[30024, 808, 569, 17, 48, "Input",ExpressionUUID->"c30fb45e-c36f-4ca5-ad90-d443c9f5fac2"]
}, Closed]],
Cell[CellGroupData[{
Cell[30630, 830, 158, 3, 37, "Subsubsection",ExpressionUUID->"13f42539-25c8-413b-a850-79f559375b35"],
Cell[30791, 835, 2178, 66, 136, "Input",ExpressionUUID->"acb067e9-748e-4cc9-a9bd-34fac964d7dd"],
Cell[32972, 903, 804, 20, 73, "Input",ExpressionUUID->"2e627368-33d0-43c4-9384-77b253799f39"],
Cell[33779, 925, 783, 21, 52, "Input",ExpressionUUID->"365a44c0-0ea3-497d-878a-008ac645ba1d"],
Cell[34565, 948, 688, 19, 54, "Input",ExpressionUUID->"2b7edc47-433b-424f-9c65-93e00d82552b"],
Cell[CellGroupData[{
Cell[35278, 971, 2123, 48, 136, "Input",ExpressionUUID->"d76819f2-4938-4e0b-9b60-5284e097d72e"],
Cell[37404, 1021, 11706, 216, 330, "Output",ExpressionUUID->"fa2d0996-00a2-4b12-b0d1-2e759e7f6239"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49147, 1242, 680, 18, 52, "Input",ExpressionUUID->"3360f319-c38b-4944-b33f-58f2e71717dd"],
Cell[49830, 1262, 1031, 29, 49, "Output",ExpressionUUID->"3434945d-a1c7-40d9-8f5c-d8a80e1601b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50898, 1296, 1771, 48, 136, "Input",ExpressionUUID->"f666e1a8-48ff-4ed3-815f-7d6a71208963"],
Cell[52672, 1346, 311, 6, 34, "Output",ExpressionUUID->"6303abb8-75cd-4755-b718-ed9f4accd1d1"],
Cell[52986, 1354, 321, 5, 34, "Output",ExpressionUUID->"07c2efc6-38d2-4506-a611-3ee4c46f8e98"],
Cell[53310, 1361, 308, 6, 34, "Output",ExpressionUUID->"132713d7-3873-4102-a7c1-4e3373a4bb7b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53667, 1373, 156, 3, 37, "Subsubsection",ExpressionUUID->"d2bdd102-08e6-422e-ac5d-933f462158ee"],
Cell[53826, 1378, 1577, 52, 90, "Input",ExpressionUUID->"48f1ed62-66a3-4771-a8d6-f46c8def96e6"]
}, Closed]],
Cell[CellGroupData[{
Cell[55440, 1435, 320, 8, 36, "Subsubsection",ExpressionUUID->"e0cb69ff-485d-4bc5-a379-4af3012d133e"],
Cell[55763, 1445, 2532, 76, 180, "Input",ExpressionUUID->"1aafdde5-5d38-4c81-bee7-ec6889cc7624"],
Cell[58298, 1523, 3445, 97, 450, "Input",ExpressionUUID->"ea27d76e-2da4-4d9d-802e-6dd03ae181df"],
Cell[61746, 1622, 377, 9, 30, "Input",ExpressionUUID->"8fa66e7f-e77c-4cf5-a72f-98f7c8a23d7f"],
Cell[62126, 1633, 1296, 32, 136, "Input",ExpressionUUID->"418925b1-2222-45ca-b943-07389f6c6a5b"],
Cell[CellGroupData[{
Cell[63447, 1669, 1267, 32, 122, "Input",ExpressionUUID->"37ccead8-f4c0-47fe-b326-9a0d21ea3143"],
Cell[64717, 1703, 2812, 68, 339, "Output",ExpressionUUID->"e7f15181-30bb-41cb-8087-2796b259ab88"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67578, 1777, 162, 3, 37, "Subsubsection",ExpressionUUID->"17d57292-3536-464f-970c-c1888353d341"],
Cell[67743, 1782, 855, 20, 30, "Input",ExpressionUUID->"2f1a976c-d1a0-4d8a-90fa-d9a0f4b9fda7"]
}, Closed]]
}, Open  ]]
}
]
*)



==> AncillaryFiles/HfinGGCACA-integrand-SecA.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)

(* 1>z>0; 1/2>zp>0; 1/2>y>0 *)
HfCACASecA[Z_,Zp_,Y_]:=Module[{z=Z,zp=Zp,y=Y},

(-2*y^12*(-1 + z)^7*(-1 + zp)^5*zp^2*(1 + (-1 + z)*zp)^2 + 
   2*z^5*zp^2*((-1 + zp)*zp + z^2*(-1 + zp)*zp + z*(-1 + 2*zp - 2*zp^2))^2 - 
   y^2*z^3*(2*zp^2*(-1 + 2*zp - 2*zp^2 + zp^3)^2 + 
     z*zp*(3 - 21*zp + 55*zp^2 - 87*zp^3 + 99*zp^4 - 73*zp^5 + 30*zp^6 - 
       6*zp^7) + z^7*zp*(1 - 3*zp - zp^2 + 19*zp^3 - 39*zp^4 + 41*zp^5 - 
       24*zp^6 + 6*zp^7) + z^4*(3 - 18*zp + 36*zp^2 + 2*zp^3 - 120*zp^4 + 
       240*zp^5 - 276*zp^6 + 204*zp^7 - 66*zp^8) + 
     z^6*(1 - 6*zp + 6*zp^2 + 34*zp^3 - 124*zp^4 + 200*zp^5 - 194*zp^6 + 
       114*zp^7 - 30*zp^8) + z^2*(1 - 14*zp + 54*zp^2 - 114*zp^3 + 160*zp^4 - 
       164*zp^5 + 102*zp^6 - 22*zp^7 - 2*zp^8) + 
     z^3*(-2 + 17*zp - 57*zp^2 + 95*zp^3 - 87*zp^4 + 39*zp^5 + 35*zp^6 - 
       76*zp^7 + 34*zp^8) + z^5*(-2 + 9*zp - 3*zp^2 - 71*zp^3 + 227*zp^4 - 
       355*zp^5 + 349*zp^6 - 218*zp^7 + 62*zp^8)) + 
   y^10*(-1 + z)^3*(-1 + zp)^3*(4*z^8*(-1 + zp)^2*zp^3*
      (-1 + 3*zp - 2*zp^2 + zp^3) + (-1 + zp)^2*zp^2*
      (3 - 10*zp + 17*zp^2 - 10*zp^3 + 5*zp^4) + 
     z*zp^2*(-26 + 130*zp - 284*zp^2 + 354*zp^3 - 268*zp^4 + 125*zp^5 - 
       31*zp^6) - z^7*zp*(1 + 3*zp - 48*zp^2 + 156*zp^3 - 244*zp^4 + 
       208*zp^5 - 101*zp^6 + 25*zp^7) + z^3*(2 - 4*zp - 94*zp^2 + 558*zp^3 - 
       1326*zp^4 + 1720*zp^5 - 1344*zp^6 + 635*zp^7 - 155*zp^8) + 
     z^5*(2 - 8*zp - 44*zp^2 + 360*zp^3 - 1010*zp^4 + 1458*zp^5 - 1204*zp^6 + 
       579*zp^7 - 141*zp^8) + z^6*(-1 + 4*zp + 20*zp^2 - 172*zp^3 + 
       504*zp^4 - 754*zp^5 + 634*zp^6 - 306*zp^7 + 75*zp^8) + 
     z^2*(-1 + 74*zp^2 - 370*zp^3 + 814*zp^4 - 1014*zp^5 + 774*zp^6 - 
       362*zp^7 + 89*zp^8) + z^4*(-3 + 6*zp + 82*zp^2 - 542*zp^3 + 
       1402*zp^4 - 1918*zp^5 + 1542*zp^6 - 736*zp^7 + 179*zp^8)) + 
   y^8*(-1 + z)^2*(-1 + zp)^2*((-1 + zp)^3*zp^2*(1 - zp + zp^2)^2 + 
     12*z^9*(-1 + zp)^2*zp^3*(-1 + 3*zp - 2*zp^2 + zp^3) + 
     z*(-1 + zp)^2*zp^2*(15 - 51*zp + 73*zp^2 - 47*zp^3 + 17*zp^4) - 
     z^8*zp*(2 + 19*zp - 170*zp^2 + 489*zp^3 - 713*zp^4 + 563*zp^5 - 
       239*zp^6 + 42*zp^7 + 7*zp^8) + z^4*(7 - 4*zp - 309*zp^2 + 1615*zp^3 - 
       3635*zp^4 + 4329*zp^5 - 2643*zp^6 + 469*zp^7 + 315*zp^8 - 170*zp^9) + 
     z^6*(5 - 4*zp - 221*zp^2 + 1215*zp^3 - 2941*zp^4 + 3771*zp^5 - 
       2527*zp^6 + 661*zp^7 + 135*zp^8 - 120*zp^9) + 
     z^2*(1 - 2*zp - 83*zp^2 + 431*zp^3 - 935*zp^4 + 1109*zp^5 - 729*zp^6 + 
       219*zp^7 + 13*zp^8 - 24*zp^9) + z^7*(-2 + 112*zp^2 - 617*zp^3 + 
       1546*zp^4 - 2074*zp^5 + 1502*zp^6 - 517*zp^7 + 19*zp^8 + 44*zp^9) + 
     z^3*(-4 + zp + 216*zp^2 - 1072*zp^3 + 2326*zp^4 - 2718*zp^5 + 
       1678*zp^6 - 355*zp^7 - 151*zp^8 + 92*zp^9) + 
     z^5*(-8 + zp + 326*zp^2 - 1678*zp^3 + 3902*zp^4 - 4796*zp^5 + 
       3020*zp^6 - 599*zp^7 - 313*zp^8 + 184*zp^9)) + 
   y^4*z^2*(5*(-1 + zp)^3*zp^2*(1 - zp + zp^2)^2 + 4*z^9*(-1 + zp)^2*zp^3*
      (-1 + 3*zp - 2*zp^2 + zp^3) - z*(-1 + zp)^2*zp*
      (6 - 49*zp + 119*zp^2 - 157*zp^3 + 133*zp^4 - 61*zp^5 + 16*zp^6) + 
     z^8*zp*(2 - 21*zp + 78*zp^2 - 137*zp^3 + 109*zp^4 + 13*zp^5 - 93*zp^6 + 
       68*zp^7 - 19*zp^8) + z^4*(-7 + 92*zp - 453*zp^2 + 1111*zp^3 - 
       1291*zp^4 + 85*zp^5 + 1781*zp^6 - 2463*zp^7 + 1505*zp^8 - 370*zp^9) - 
     z^2*(1 - 34*zp + 225*zp^2 - 693*zp^3 + 1215*zp^4 - 1317*zp^5 + 
       865*zp^6 - 279*zp^7 + zp^8 + 16*zp^9) + 
     z^7*(2 - 24*zp + 112*zp^2 - 249*zp^3 + 218*zp^4 + 196*zp^5 - 746*zp^6 + 
       865*zp^7 - 485*zp^8 + 116*zp^9) + 
     z^3*(4 - 69*zp + 392*zp^2 - 1100*zp^3 + 1684*zp^4 - 1316*zp^5 + 
       142*zp^6 + 703*zp^7 - 599*zp^8 + 164*zp^9) - 
     z^6*(5 - 52*zp + 223*zp^2 - 437*zp^3 + 161*zp^4 + 997*zp^5 - 2281*zp^6 + 
       2391*zp^7 - 1301*zp^8 + 304*zp^9) + 
     z^5*(8 - 85*zp + 374*zp^2 - 776*zp^3 + 502*zp^4 + 1118*zp^5 - 
       3032*zp^6 + 3327*zp^7 - 1861*zp^8 + 440*zp^9)) + 
   y^6*(-1 + z)*z*(-1 + zp)*(4*(-1 + zp)^3*zp^2*(1 - zp + zp^2)^2 + 
     12*z^9*(-1 + zp)^2*zp^3*(-1 + 3*zp - 2*zp^2 + zp^3) - 
     z*(-1 + zp)^2*zp*(3 - 41*zp + 113*zp^2 - 151*zp^3 + 115*zp^4 - 45*zp^5 + 
       8*zp^6) + z^8*zp^2*(-33 + 198*zp - 490*zp^2 + 636*zp^3 - 422*zp^4 + 
       110*zp^5 + 21*zp^6 - 20*zp^7) + z^7*zp*(-20 + 188*zp - 716*zp^2 + 
       1430*zp^3 - 1504*zp^4 + 604*zp^5 + 273*zp^6 - 365*zp^7 + 124*zp^8) + 
     z^4*(3 + 44*zp - 494*zp^2 + 1868*zp^3 - 3412*zp^4 + 2940*zp^5 - 
       214*zp^6 - 1878*zp^7 + 1555*zp^8 - 440*zp^9) + 
     z^6*(1 + 38*zp - 368*zp^2 + 1356*zp^3 - 2506*zp^4 + 2220*zp^5 - 
       192*zp^6 - 1386*zp^7 + 1141*zp^8 - 332*zp^9) + 
     z^2*(1 + 14*zp - 184*zp^2 + 720*zp^3 - 1400*zp^4 + 1552*zp^5 - 
       940*zp^6 + 194*zp^7 + 87*zp^8 - 44*zp^9) + 
     z^3*(-2 - 30*zp + 364*zp^2 - 1400*zp^3 + 2634*zp^4 - 2568*zp^5 + 
       912*zp^6 + 603*zp^7 - 719*zp^8 + 220*zp^9) + 
     z^5*(-2 - 54*zp + 520*zp^2 - 1860*zp^3 + 3326*zp^4 - 2710*zp^5 - 
       198*zp^6 + 2297*zp^7 - 1773*zp^8 + 496*zp^9)))/
  ((-1 + y)*y^3*(1 + y)*(-1 + z)^2*z*(z + y^2*(-1 + z)*(-1 + zp))^3*(-1 + zp)*
   zp*(1 + (-1 + z)*zp)^2*(z + zp - z*zp)^2) + 
 (Sqrt[(z*(-1 + y*(-1 + zp))^2 - y^2*(-1 + zp)*zp)*(z*(1 + y*(-1 + zp))^2 - 
      y^2*(-1 + zp)*zp)]*(2*y^16*(-1 + z)^7*(-1 + zp)^8*zp^2*
     (1 + (-1 + z)*zp)*(z + zp - z*zp)^2 + 
    2*z^8*zp^2*((-1 + zp)*zp + z^2*(-1 + zp)*zp + z*(-1 + 2*zp - 2*zp^2)) + 
    y^2*z^6*(-2*(-1 + zp)*zp*(1 - zp + zp^2)^2 + 
      z^3*(3 - 8*zp + 4*zp^2 + 4*zp^3 - 4*zp^4 + 18*zp^5 - 14*zp^6) + 
      z^5*(1 - 2*zp - 3*zp^2 + 16*zp^3 - 23*zp^4 + 18*zp^5 - 6*zp^6) + 
      z*(1 - 10*zp + 19*zp^2 - 26*zp^3 + 21*zp^4 - 4*zp^6) + 
      z^4*(-2 + zp + 17*zp^2 - 42*zp^3 + 42*zp^4 - 30*zp^5 + 12*zp^6) + 
      z^2*(-2 + 9*zp - 13*zp^2 + 12*zp^3 - 10*zp^4 - 12*zp^5 + 14*zp^6)) + 
    y^4*z^5*(-1 + zp)*(zp*(1 - zp + zp^2)^2*(-5 - zp + 6*zp^2) + 
      z^5*(-9 + 18*zp + 42*zp^2 - 246*zp^3 + 404*zp^4 - 398*zp^5 + 214*zp^6 - 
        40*zp^7) + z^2*(6 - 71*zp + 139*zp^2 - 101*zp^3 + 13*zp^4 + 77*zp^5 - 
        31*zp^6 - 14*zp^7) + z*(-1 + 32*zp - 60*zp^2 + 54*zp^3 - 62*zp^5 + 
        38*zp^6 - 8*zp^7) + z^6*(4 - 13*zp + zp^2 + 69*zp^3 - 137*zp^4 + 
        139*zp^5 - 73*zp^6 + 14*zp^7) + z^3*(-11 + 72*zp - 122*zp^2 + 
        36*zp^3 + 60*zp^4 - 148*zp^5 + 68*zp^6 + 16*zp^7) + 
      z^4*(14 - 55*zp + 43*zp^2 + 159*zp^3 - 335*zp^4 + 377*zp^5 - 203*zp^6 + 
        26*zp^7)) - y^6*z^4*(-1 + zp)^2*
     (zp*(1 - zp + zp^2)^2*(-4 - 11*zp + 9*zp^2 + 6*zp^3) + 
      z^4*(11 - 215*zp + 499*zp^2 + 29*zp^3 - 875*zp^4 + 1543*zp^5 - 
        1241*zp^6 + 475*zp^7 - 110*zp^8) + 
      z^6*(11 - 50*zp + 30*zp^2 + 459*zp^3 - 1161*zp^4 + 1525*zp^5 - 
        1133*zp^6 + 405*zp^7 - 54*zp^8) + z*(1 + 42*zp - 41*zp^2 - 40*zp^3 + 
        119*zp^4 - 112*zp^5 - 18*zp^6 + 55*zp^7 - 26*zp^8) + 
      z^7*(-5 + 25*zp - 31*zp^2 - 96*zp^3 + 293*zp^4 - 378*zp^5 + 266*zp^6 - 
        89*zp^7 + 10*zp^8) + z^2*(-1 - 144*zp + 262*zp^2 - 61*zp^3 - 
        127*zp^4 + 131*zp^5 + 113*zp^6 - 141*zp^7 + 30*zp^8) + 
      z^3*(-4 + 226*zp - 493*zp^2 + 180*zp^3 + 195*zp^4 - 442*zp^5 + 
        214*zp^6 - 15*zp^7 + 30*zp^8) + z^5*(-16 + 136*zp - 239*zp^2 - 
        490*zp^3 + 1593*zp^4 - 2300*zp^5 + 1810*zp^6 - 687*zp^7 + 
        114*zp^8)) + y^14*(-1 + z)^3*(-1 + zp)^6*
     ((-1 + zp)*zp^4*(1 - zp + zp^2)^2 + z*zp^3*(10 - 10*zp - 19*zp^2 + 
        42*zp^3 - 45*zp^4 + 28*zp^5 - 8*zp^6) + z^8*(-1 + zp)^3*
       (1 - 4*zp + 2*zp^2 - 4*zp^3 + 2*zp^4 - 4*zp^5 + zp^6) - 
      z^7*(-1 + zp)^3*(2 - 9*zp + 7*zp^2 - 25*zp^3 + 9*zp^4 - 28*zp^5 + 
        8*zp^6) + z^2*zp^3*(-26 + 29*zp + 67*zp^2 - 164*zp^3 + 182*zp^4 - 
        112*zp^5 + 28*zp^6) + z^3*(4*zp - 4*zp^3 + 16*zp^4 - 179*zp^5 + 
        388*zp^6 - 427*zp^7 + 252*zp^8 - 56*zp^9) + 
      z^6*(-3 + 11*zp - 26*zp^2 + 102*zp^3 - 231*zp^4 + 329*zp^5 - 392*zp^6 + 
        350*zp^7 - 168*zp^8 + 28*zp^9) - z^5*(-2 + zp - 4*zp^2 + 97*zp^3 - 
        256*zp^4 + 433*zp^5 - 610*zp^6 + 595*zp^7 - 308*zp^8 + 56*zp^9) + 
      z^4*(-1 - 7*zp - zp^2 + 67*zp^3 - 149*zp^4 + 345*zp^5 - 600*zp^6 + 
        630*zp^7 - 350*zp^8 + 70*zp^9)) + y^8*z^3*(-1 + zp)^3*
     (zp*(1 - zp + zp^2)^2*(-1 - 11*zp - 3*zp^2 + 13*zp^3 + 2*zp^4) + 
      z^8*zp*(-10 + 40*zp + 51*zp^2 - 293*zp^3 + 481*zp^4 - 427*zp^5 + 
        197*zp^6 - 39*zp^7 + 2*zp^8) + z^3*(21 + 344*zp - 722*zp^2 + 
        156*zp^3 + 198*zp^4 - 496*zp^5 + 592*zp^6 - 692*zp^7 + 504*zp^8 - 
        112*zp^9) + z^5*(31 + 286*zp - 1076*zp^2 + 106*zp^3 + 2436*zp^4 - 
        5518*zp^5 + 6250*zp^6 - 3772*zp^7 + 1176*zp^8 - 112*zp^9) + 
      z*(1 + 30*zp + 17*zp^2 - 98*zp^3 + 52*zp^4 + 90*zp^5 - 222*zp^6 + 
        140*zp^7 - 24*zp^8 - 16*zp^9) + z^7*(6 + 16*zp - 129*zp^2 - 
        324*zp^3 + 1458*zp^4 - 2492*zp^5 + 2372*zp^6 - 1180*zp^7 + 264*zp^8 - 
        16*zp^9) + z^6*(-18 - 107*zp + 509*zp^2 + 411*zp^3 - 2751*zp^4 + 
        5215*zp^5 - 5383*zp^6 + 2920*zp^7 - 756*zp^8 + 56*zp^9) + 
      z^2*(-8 - 155*zp + 187*zp^2 + 117*zp^3 - 85*zp^4 - 183*zp^5 + 
        423*zp^6 - 160*zp^7 - 84*zp^8 + 56*zp^9) + 
      z^4*(-32 - 405*zp + 1183*zp^2 - 435*zp^3 - 1003*zp^4 + 2915*zp^5 - 
        3635*zp^6 + 2570*zp^7 - 1050*zp^8 + 140*zp^9)) + 
    y^12*(-1 + z)^2*z*(-1 + zp)^5*(zp^3*(1 - zp + zp^2)^2*
       (-3 - zp + 4*zp^2) + z^8*(-1 + zp)^2*(-4 + 15*zp - 7*zp^2 + 19*zp^3 - 
        29*zp^4 + 41*zp^5 - 25*zp^6 + 4*zp^7) + 
      z^2*zp*(-13 - 29*zp + 13*zp^2 + 115*zp^3 + 41*zp^4 - 411*zp^5 + 
        620*zp^6 - 420*zp^7 + 112*zp^8) + z^3*(3 + 50*zp - 52*zp^2 + 
        14*zp^3 - 162*zp^4 - 308*zp^5 + 1316*zp^6 - 1690*zp^7 + 1008*zp^8 - 
        224*zp^9) + z^5*(17 + 18*zp - 208*zp^2 + 154*zp^3 + 274*zp^4 - 
        1482*zp^5 + 2950*zp^6 - 2866*zp^7 + 1344*zp^8 - 224*zp^9) + 
      z*(17*zp^2 - 42*zp^4 + 6*zp^5 + 70*zp^6 - 126*zp^7 + 96*zp^8 - 
        32*zp^9) + z^7*(11 - 60*zp + 89*zp^2 - 132*zp^3 + 314*zp^4 - 
        616*zp^5 + 816*zp^6 - 630*zp^7 + 240*zp^8 - 32*zp^9) + 
      z^6*(-18 + 43*zp + 35*zp^2 + 39*zp^3 - 479*zp^4 + 1319*zp^5 - 
        2085*zp^6 + 1796*zp^7 - 756*zp^8 + 112*zp^9) + 
      z^4*(-10 - 65*zp + 189*zp^2 - 133*zp^3 + 49*zp^4 + 925*zp^5 - 
        2515*zp^6 + 2790*zp^7 - 1470*zp^8 + 280*zp^9)) + 
    y^10*z^2*(-1 + zp)^4*(-(zp^2*(1 - zp + zp^2)^2*(-3 - 9*zp + 7*zp^2 + 
         5*zp^3)) + z*zp*(-10 - 38*zp + 48*zp^2 + 69*zp^3 - 162*zp^4 + 
        141*zp^5 + 11*zp^6 - 79*zp^7 + 45*zp^8) + 
      z^4*(47 + 417*zp - 1039*zp^2 + 299*zp^3 + 555*zp^4 - 3048*zp^5 + 
        6096*zp^6 - 6265*zp^7 + 3290*zp^8 - 630*zp^9) + 
      z^6*(79 + 92*zp - 1052*zp^2 + 469*zp^3 + 2527*zp^4 - 7668*zp^5 + 
        11024*zp^6 - 8351*zp^7 + 3164*zp^8 - 420*zp^9) + 
      z^2*(3 + 83*zp + 26*zp^2 - 206*zp^3 - 87*zp^4 + 260*zp^5 - 24*zp^6 - 
        501*zp^7 + 524*zp^8 - 180*zp^9) + z^8*(24 - 87*zp + 6*zp^2 - 
        153*zp^3 + 941*zp^4 - 1990*zp^5 + 2322*zp^6 - 1467*zp^7 + 443*zp^8 - 
        45*zp^9) + z^9*(-5 + 20*zp - 11*zp^2 + 33*zp^3 - 164*zp^4 + 
        318*zp^5 - 341*zp^6 + 200*zp^7 - 55*zp^8 + 5*zp^9) + 
      z^7*(-55 + 91*zp + 322*zp^2 + 73*zp^3 - 2157*zp^4 + 5280*zp^5 - 
        6786*zp^6 + 4661*zp^7 - 1564*zp^8 + 180*zp^9) + 
      z^3*(-18 - 264*zp + 332*zp^2 + 200*zp^3 - 55*zp^4 + 480*zp^5 - 
        1702*zp^6 + 2527*zp^7 - 1708*zp^8 + 420*zp^9) + 
      z^5*(-75 - 342*zp + 1451*zp^2 - 766*zp^3 - 1613*zp^4 + 6500*zp^5 - 
        10704*zp^6 + 9177*zp^7 - 4018*zp^8 + 630*zp^9))))/
  (y^3*(-1 + z)^2*z*(z + y^2*(-1 + z)*(-1 + zp))^3*(z*(-1 + zp) - zp)*
   (-1 + zp)*zp*(1 + (-1 + z)*zp)*(z*(-1 + y*(-1 + zp))^2 - y^2*(-1 + zp)*zp)^
    2*(z*(1 + y*(-1 + zp))^2 - y^2*(-1 + zp)*zp)^2)
]


==> AncillaryFiles/HfinGGCACA-integrand-SecB.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)

(* 1>z>0; 1/2>zp>0; 1>y>1/2 *)
HfCACASecB[Z_,Zp_,Y_]:=Module[{z=Z,zp=Zp,x=Y},

(2*Sqrt[-1 + 4*x^2]*zp*(z^6*(1 + (-1 + z)*zp)^2 + 
    3*x^10*(-1 + z)^5*z*(-1 + zp)^5*(1 + (-1 + z)*zp)^2 + 
    x^12*(-1 + z)^6*(-1 + zp)^6*(1 + (-1 + z)*zp)^2 + 
    x^2*(-1 + z)*z^4*(-1 + zp)*(zp + 3*z^2*(3 - 2*zp)*zp + 
      z^3*zp*(-1 + 3*zp) + 3*z*(1 - 3*zp + zp^2)) + 
    x^4*(-1 + z)^2*z^3*(-1 + zp)^2*(zp*(1 + 2*zp) + 
      z^2*(-2 + 19*zp - 14*zp^2) + z*(7 - 17*zp + 4*zp^2) + 
      z^3*(1 - 3*zp + 8*zp^2)) - x^8*(-1 + z)^4*z*(-1 + zp)^4*
     (-zp^3 - 3*z^2*zp*(5 - 6*zp + zp^2) + z^3*(-1 + 3*zp - 9*zp^2 + zp^3) + 
      3*z*(-2 + 4*zp - 3*zp^2 + zp^3)) - x^6*(-1 + z)^3*z^2*(-1 + zp)^3*
     (-(zp^2*(2 + zp)) + z^2*(2 - 19*zp + 20*zp^2 - 3*zp^3) + 
      z^3*(-2 + 5*zp - 11*zp^2 + zp^3) + z*(-7 + 14*zp - 7*zp^2 + 3*zp^3))))/
  (Pi*x^3*(-1 + z)^2*(z + x^2*(-1 + z)*(-1 + zp))^2*(1 + (-1 + z)*zp)^2*
   (x^2*(z*(-1 + zp) - zp)*(-1 + zp) + z*zp)*(z*(-1 + x*(-1 + zp))^2 - 
    x^2*(-1 + zp)*zp)*(z*(1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp)) + 
 (4*(1 + x^2)*(1 - z + z^2)^2*ArcSin[((-1 + x)*Sqrt[1 + 2*x])/(2*x^(3/2))])/
  (Pi*(-1 + x)*x*(1 + x)*(-1 + z)^2*z*zp) + 
 (2*(2*x^4*(-1 + z)^4*(-1 + zp)^2*zp + 2*z^2*zp*(z + zp - z*zp)^2 + 
    x^2*(2*z^6*(-1 + zp)^2*(-1 + 3*zp - 2*zp^2 + zp^3) + 
      zp*(-1 + 3*zp^2 - 2*zp^3 + zp^4) + z^3*(1 - 27*zp + 93*zp^2 - 
        121*zp^3 + 82*zp^4 - 30*zp^5) + z^5*(5 - 31*zp + 67*zp^2 - 69*zp^3 + 
        39*zp^4 - 11*zp^5) + z*(-1 + 3*zp + 10*zp^2 - 22*zp^3 + 15*zp^4 - 
        7*zp^5) + z^2*(2 + 6*zp - 46*zp^2 + 69*zp^3 - 48*zp^4 + 20*zp^5) + 
      z^4*(-4 + 40*zp - 106*zp^2 + 124*zp^3 - 78*zp^4 + 25*zp^5)))*
   ArcTan[Sqrt[(1 + 2*x)/(-1 + 2*x)]])/(Pi*x^3*(-1 + z)^2*z*(-1 + zp)*
   (z + zp - z*zp)^2) - 
 (2*Sqrt[(z*(-1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp)*
     (z*(1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp)]*
   (2*x^16*(-1 + z)^7*(-1 + zp)^8*zp^2*(1 + (-1 + z)*zp)*(z + zp - z*zp)^2 + 
    2*z^8*zp^2*((-1 + zp)*zp + z^2*(-1 + zp)*zp + z*(-1 + 2*zp - 2*zp^2)) + 
    x^2*z^6*(-2*(-1 + zp)*zp*(1 - zp + zp^2)^2 + 
      z^3*(3 - 8*zp + 4*zp^2 + 4*zp^3 - 4*zp^4 + 18*zp^5 - 14*zp^6) + 
      z^5*(1 - 2*zp - 3*zp^2 + 16*zp^3 - 23*zp^4 + 18*zp^5 - 6*zp^6) + 
      z*(1 - 10*zp + 19*zp^2 - 26*zp^3 + 21*zp^4 - 4*zp^6) + 
      z^4*(-2 + zp + 17*zp^2 - 42*zp^3 + 42*zp^4 - 30*zp^5 + 12*zp^6) + 
      z^2*(-2 + 9*zp - 13*zp^2 + 12*zp^3 - 10*zp^4 - 12*zp^5 + 14*zp^6)) + 
    x^4*z^5*(-1 + zp)*(zp*(1 - zp + zp^2)^2*(-5 - zp + 6*zp^2) + 
      z^5*(-9 + 18*zp + 42*zp^2 - 246*zp^3 + 404*zp^4 - 398*zp^5 + 214*zp^6 - 
        40*zp^7) + z^2*(6 - 71*zp + 139*zp^2 - 101*zp^3 + 13*zp^4 + 77*zp^5 - 
        31*zp^6 - 14*zp^7) + z*(-1 + 32*zp - 60*zp^2 + 54*zp^3 - 62*zp^5 + 
        38*zp^6 - 8*zp^7) + z^6*(4 - 13*zp + zp^2 + 69*zp^3 - 137*zp^4 + 
        139*zp^5 - 73*zp^6 + 14*zp^7) + z^3*(-11 + 72*zp - 122*zp^2 + 
        36*zp^3 + 60*zp^4 - 148*zp^5 + 68*zp^6 + 16*zp^7) + 
      z^4*(14 - 55*zp + 43*zp^2 + 159*zp^3 - 335*zp^4 + 377*zp^5 - 203*zp^6 + 
        26*zp^7)) - x^6*z^4*(-1 + zp)^2*
     (zp*(1 - zp + zp^2)^2*(-4 - 11*zp + 9*zp^2 + 6*zp^3) + 
      z^4*(11 - 215*zp + 499*zp^2 + 29*zp^3 - 875*zp^4 + 1543*zp^5 - 
        1241*zp^6 + 475*zp^7 - 110*zp^8) + 
      z^6*(11 - 50*zp + 30*zp^2 + 459*zp^3 - 1161*zp^4 + 1525*zp^5 - 
        1133*zp^6 + 405*zp^7 - 54*zp^8) + z*(1 + 42*zp - 41*zp^2 - 40*zp^3 + 
        119*zp^4 - 112*zp^5 - 18*zp^6 + 55*zp^7 - 26*zp^8) + 
      z^7*(-5 + 25*zp - 31*zp^2 - 96*zp^3 + 293*zp^4 - 378*zp^5 + 266*zp^6 - 
        89*zp^7 + 10*zp^8) + z^2*(-1 - 144*zp + 262*zp^2 - 61*zp^3 - 
        127*zp^4 + 131*zp^5 + 113*zp^6 - 141*zp^7 + 30*zp^8) + 
      z^3*(-4 + 226*zp - 493*zp^2 + 180*zp^3 + 195*zp^4 - 442*zp^5 + 
        214*zp^6 - 15*zp^7 + 30*zp^8) + z^5*(-16 + 136*zp - 239*zp^2 - 
        490*zp^3 + 1593*zp^4 - 2300*zp^5 + 1810*zp^6 - 687*zp^7 + 
        114*zp^8)) + x^14*(-1 + z)^3*(-1 + zp)^6*
     ((-1 + zp)*zp^4*(1 - zp + zp^2)^2 + z*zp^3*(10 - 10*zp - 19*zp^2 + 
        42*zp^3 - 45*zp^4 + 28*zp^5 - 8*zp^6) + z^8*(-1 + zp)^3*
       (1 - 4*zp + 2*zp^2 - 4*zp^3 + 2*zp^4 - 4*zp^5 + zp^6) - 
      z^7*(-1 + zp)^3*(2 - 9*zp + 7*zp^2 - 25*zp^3 + 9*zp^4 - 28*zp^5 + 
        8*zp^6) + z^2*zp^3*(-26 + 29*zp + 67*zp^2 - 164*zp^3 + 182*zp^4 - 
        112*zp^5 + 28*zp^6) + z^3*(4*zp - 4*zp^3 + 16*zp^4 - 179*zp^5 + 
        388*zp^6 - 427*zp^7 + 252*zp^8 - 56*zp^9) + 
      z^6*(-3 + 11*zp - 26*zp^2 + 102*zp^3 - 231*zp^4 + 329*zp^5 - 392*zp^6 + 
        350*zp^7 - 168*zp^8 + 28*zp^9) - z^5*(-2 + zp - 4*zp^2 + 97*zp^3 - 
        256*zp^4 + 433*zp^5 - 610*zp^6 + 595*zp^7 - 308*zp^8 + 56*zp^9) + 
      z^4*(-1 - 7*zp - zp^2 + 67*zp^3 - 149*zp^4 + 345*zp^5 - 600*zp^6 + 
        630*zp^7 - 350*zp^8 + 70*zp^9)) + x^8*z^3*(-1 + zp)^3*
     (zp*(1 - zp + zp^2)^2*(-1 - 11*zp - 3*zp^2 + 13*zp^3 + 2*zp^4) + 
      z^8*zp*(-10 + 40*zp + 51*zp^2 - 293*zp^3 + 481*zp^4 - 427*zp^5 + 
        197*zp^6 - 39*zp^7 + 2*zp^8) + z^3*(21 + 344*zp - 722*zp^2 + 
        156*zp^3 + 198*zp^4 - 496*zp^5 + 592*zp^6 - 692*zp^7 + 504*zp^8 - 
        112*zp^9) + z^5*(31 + 286*zp - 1076*zp^2 + 106*zp^3 + 2436*zp^4 - 
        5518*zp^5 + 6250*zp^6 - 3772*zp^7 + 1176*zp^8 - 112*zp^9) + 
      z*(1 + 30*zp + 17*zp^2 - 98*zp^3 + 52*zp^4 + 90*zp^5 - 222*zp^6 + 
        140*zp^7 - 24*zp^8 - 16*zp^9) + z^7*(6 + 16*zp - 129*zp^2 - 
        324*zp^3 + 1458*zp^4 - 2492*zp^5 + 2372*zp^6 - 1180*zp^7 + 264*zp^8 - 
        16*zp^9) + z^6*(-18 - 107*zp + 509*zp^2 + 411*zp^3 - 2751*zp^4 + 
        5215*zp^5 - 5383*zp^6 + 2920*zp^7 - 756*zp^8 + 56*zp^9) + 
      z^2*(-8 - 155*zp + 187*zp^2 + 117*zp^3 - 85*zp^4 - 183*zp^5 + 
        423*zp^6 - 160*zp^7 - 84*zp^8 + 56*zp^9) + 
      z^4*(-32 - 405*zp + 1183*zp^2 - 435*zp^3 - 1003*zp^4 + 2915*zp^5 - 
        3635*zp^6 + 2570*zp^7 - 1050*zp^8 + 140*zp^9)) + 
    x^12*(-1 + z)^2*z*(-1 + zp)^5*(zp^3*(1 - zp + zp^2)^2*
       (-3 - zp + 4*zp^2) + z^8*(-1 + zp)^2*(-4 + 15*zp - 7*zp^2 + 19*zp^3 - 
        29*zp^4 + 41*zp^5 - 25*zp^6 + 4*zp^7) + 
      z^2*zp*(-13 - 29*zp + 13*zp^2 + 115*zp^3 + 41*zp^4 - 411*zp^5 + 
        620*zp^6 - 420*zp^7 + 112*zp^8) + z^3*(3 + 50*zp - 52*zp^2 + 
        14*zp^3 - 162*zp^4 - 308*zp^5 + 1316*zp^6 - 1690*zp^7 + 1008*zp^8 - 
        224*zp^9) + z^5*(17 + 18*zp - 208*zp^2 + 154*zp^3 + 274*zp^4 - 
        1482*zp^5 + 2950*zp^6 - 2866*zp^7 + 1344*zp^8 - 224*zp^9) + 
      z*(17*zp^2 - 42*zp^4 + 6*zp^5 + 70*zp^6 - 126*zp^7 + 96*zp^8 - 
        32*zp^9) + z^7*(11 - 60*zp + 89*zp^2 - 132*zp^3 + 314*zp^4 - 
        616*zp^5 + 816*zp^6 - 630*zp^7 + 240*zp^8 - 32*zp^9) + 
      z^6*(-18 + 43*zp + 35*zp^2 + 39*zp^3 - 479*zp^4 + 1319*zp^5 - 
        2085*zp^6 + 1796*zp^7 - 756*zp^8 + 112*zp^9) + 
      z^4*(-10 - 65*zp + 189*zp^2 - 133*zp^3 + 49*zp^4 + 925*zp^5 - 
        2515*zp^6 + 2790*zp^7 - 1470*zp^8 + 280*zp^9)) + 
    x^10*z^2*(-1 + zp)^4*(-(zp^2*(1 - zp + zp^2)^2*(-3 - 9*zp + 7*zp^2 + 
         5*zp^3)) + z*zp*(-10 - 38*zp + 48*zp^2 + 69*zp^3 - 162*zp^4 + 
        141*zp^5 + 11*zp^6 - 79*zp^7 + 45*zp^8) + 
      z^4*(47 + 417*zp - 1039*zp^2 + 299*zp^3 + 555*zp^4 - 3048*zp^5 + 
        6096*zp^6 - 6265*zp^7 + 3290*zp^8 - 630*zp^9) + 
      z^6*(79 + 92*zp - 1052*zp^2 + 469*zp^3 + 2527*zp^4 - 7668*zp^5 + 
        11024*zp^6 - 8351*zp^7 + 3164*zp^8 - 420*zp^9) + 
      z^2*(3 + 83*zp + 26*zp^2 - 206*zp^3 - 87*zp^4 + 260*zp^5 - 24*zp^6 - 
        501*zp^7 + 524*zp^8 - 180*zp^9) + z^8*(24 - 87*zp + 6*zp^2 - 
        153*zp^3 + 941*zp^4 - 1990*zp^5 + 2322*zp^6 - 1467*zp^7 + 443*zp^8 - 
        45*zp^9) + z^9*(-5 + 20*zp - 11*zp^2 + 33*zp^3 - 164*zp^4 + 
        318*zp^5 - 341*zp^6 + 200*zp^7 - 55*zp^8 + 5*zp^9) + 
      z^7*(-55 + 91*zp + 322*zp^2 + 73*zp^3 - 2157*zp^4 + 5280*zp^5 - 
        6786*zp^6 + 4661*zp^7 - 1564*zp^8 + 180*zp^9) + 
      z^3*(-18 - 264*zp + 332*zp^2 + 200*zp^3 - 55*zp^4 + 480*zp^5 - 
        1702*zp^6 + 2527*zp^7 - 1708*zp^8 + 420*zp^9) + 
      z^5*(-75 - 342*zp + 1451*zp^2 - 766*zp^3 - 1613*zp^4 + 6500*zp^5 - 
        10704*zp^6 + 9177*zp^7 - 4018*zp^8 + 630*zp^9)))*
   ArcTan[Sqrt[((1 + 2*x)*(z*(1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp))/
      ((-1 + 2*x)*(z*(-1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp))]])/
  (Pi*x^3*(-1 + z)^2*z*(z + x^2*(-1 + z)*(-1 + zp))^3*(z*(-1 + zp) - zp)*
   (-1 + zp)*zp*(1 + (-1 + z)*zp)*(z*(-1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp)^
    2*(z*(1 + x*(-1 + zp))^2 - x^2*(-1 + zp)*zp)^2) - 
 ((2*I)*(z^3*(2*z^7*(-1 + zp)*zp^2*(1 - zp + zp^2)^2 - 
      zp*(-1 + 2*zp - 2*zp^2 + zp^3)^2 + z^6*zp*(-3 + 18*zp - 48*zp^2 + 
        74*zp^3 - 72*zp^4 + 42*zp^5 - 13*zp^6) + 
      z^4*(2 - 27*zp + 120*zp^2 - 284*zp^3 + 406*zp^4 - 368*zp^5 + 200*zp^6 - 
        55*zp^7) + z^2*(2 - 21*zp + 84*zp^2 - 184*zp^3 + 246*zp^4 - 
        208*zp^5 + 106*zp^6 - 27*zp^7) + z*(-1 + 7*zp - 28*zp^2 + 60*zp^3 - 
        78*zp^4 + 64*zp^5 - 32*zp^6 + 8*zp^7) + 
      z^5*(-1 + 13*zp - 64*zp^2 + 158*zp^3 - 234*zp^4 + 220*zp^5 - 124*zp^6 + 
        36*zp^7) + z^3*(-3 + 31*zp - 132*zp^2 + 300*zp^3 - 414*zp^4 + 
        362*zp^5 - 190*zp^6 + 50*zp^7)) + x^8*(-1 + z)^3*(-1 + zp)^3*
     (2*z^7*(-1 + zp)*zp^2*(1 - zp + zp^2)^2 - 
      2*zp*(-1 + 2*zp - 2*zp^2 + zp^3)^2 + z^6*zp*(-3 + 16*zp - 43*zp^2 + 
        70*zp^3 - 71*zp^4 + 44*zp^5 - 14*zp^6) + 
      z^4*(2 - 22*zp + 96*zp^2 - 239*zp^3 + 380*zp^4 - 390*zp^5 + 240*zp^6 - 
        70*zp^7) + z^2*(2 - 20*zp + 82*zp^2 - 194*zp^3 + 290*zp^4 - 
        275*zp^5 + 156*zp^6 - 42*zp^7) + z*(-1 + 9*zp - 37*zp^2 + 83*zp^3 - 
        115*zp^4 + 101*zp^5 - 54*zp^6 + 14*zp^7) + 
      z^5*(-1 + 11*zp - 52*zp^2 + 134*zp^3 - 215*zp^4 + 221*zp^5 - 138*zp^6 + 
        42*zp^7) + z^3*(-3 + 27*zp - 111*zp^2 + 269*zp^3 - 420*zp^4 + 
        420*zp^5 - 250*zp^6 + 70*zp^7)) + x^6*(-1 + z)^2*(-1 + zp)^2*
     (2*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 2*z^8*zp^2*(1 - zp + zp^2)^2*
       (-2 + zp + zp^2) - z*(-1 + zp)^2*(3 - 11*zp + 27*zp^2 - 47*zp^3 + 
        55*zp^4 - 39*zp^5 + 16*zp^6) + z^7*zp*(-6 + 31*zp - 73*zp^2 + 
        95*zp^3 - 63*zp^4 + 5*zp^5 + 23*zp^6 - 16*zp^7) + 
      z^4*zp*(9 - 60*zp + 131*zp^2 - 90*zp^3 - 172*zp^4 + 450*zp^5 - 
        400*zp^6 + 140*zp^7) + z^5*(1 - 27*zp + 121*zp^2 - 269*zp^3 + 
        314*zp^4 - 106*zp^5 - 199*zp^6 + 265*zp^7 - 112*zp^8) + 
      z^3*(-5 + 19*zp - 44*zp^2 + 102*zp^3 - 241*zp^4 + 453*zp^5 - 553*zp^6 + 
        377*zp^7 - 112*zp^8) + z^2*(4 - 29*zp + 88*zp^2 - 192*zp^3 + 
        330*zp^4 - 429*zp^5 + 390*zp^6 - 218*zp^7 + 56*zp^8) + 
      z^6*(-2 + 20*zp - 90*zp^2 + 203*zp^3 - 254*zp^4 + 147*zp^5 + 34*zp^6 - 
        106*zp^7 + 56*zp^8)) + x^2*z^2*(4*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 
      2*z^8*zp^2*(1 - zp + zp^2)^2*(2 - 5*zp + 3*zp^2) - 
      z*(-1 + zp)^2*(5 - 29*zp + 83*zp^2 - 141*zp^3 + 153*zp^4 - 97*zp^5 + 
        34*zp^6) + z^7*zp*(6 - 47*zp + 161*zp^2 - 321*zp^3 + 411*zp^4 - 
        343*zp^5 + 177*zp^6 - 46*zp^7) + z^5*(-9 + 99*zp - 481*zp^2 + 
        1373*zp^3 - 2536*zp^4 + 3110*zp^5 - 2503*zp^6 + 1235*zp^7 - 
        294*zp^8) + z^3*(-19 + 165*zp - 692*zp^2 + 1762*zp^3 - 2985*zp^4 + 
        3423*zp^5 - 2597*zp^6 + 1207*zp^7 - 266*zp^8) + 
      z^2*(12 - 107*zp + 424*zp^2 - 1018*zp^3 + 1640*zp^4 - 1803*zp^5 + 
        1318*zp^6 - 592*zp^7 + 126*zp^8) + 
      z^6*(2 - 36*zp + 202*zp^2 - 621*zp^3 + 1188*zp^4 - 1491*zp^5 + 
        1226*zp^6 - 620*zp^7 + 154*zp^8) + z^4*(16 - 161*zp + 716*zp^2 - 
        1927*zp^3 + 3422*zp^4 - 4072*zp^5 + 3190*zp^6 - 1530*zp^7 + 
        350*zp^8)) + x^4*(-1 + z)*z*(-1 + zp)*
     (5*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 6*z^8*(-1 + zp)*zp^3*
       (1 - zp + zp^2)^2 + z^7*zp^2*(-9 + 57*zp - 158*zp^2 + 253*zp^3 - 
        252*zp^4 + 151*zp^5 - 47*zp^6) - z*(-1 + zp)^2*
       (7 - 35*zp + 93*zp^2 - 155*zp^3 + 167*zp^4 - 111*zp^5 + 41*zp^6) + 
      z^6*zp*(-10 + 66*zp - 268*zp^2 + 643*zp^3 - 969*zp^4 + 940*zp^5 - 
        553*zp^6 + 161*zp^7) + z^5*(-7 + 51*zp - 240*zp^2 + 749*zp^3 - 
        1564*zp^4 + 2186*zp^5 - 2030*zp^6 + 1155*zp^7 - 315*zp^8) + 
      z^3*(-21 + 155*zp - 594*zp^2 + 1458*zp^3 - 2476*zp^4 + 2961*zp^5 - 
        2440*zp^6 + 1253*zp^7 - 301*zp^8) + 
      z^2*(14 - 118*zp + 433*zp^2 - 993*zp^3 + 1573*zp^4 - 1757*zp^5 + 
        1352*zp^6 - 651*zp^7 + 147*zp^8) + z^4*(14 - 120*zp + 489*zp^2 - 
        1313*zp^3 + 2444*zp^4 - 3154*zp^5 + 2770*zp^6 - 1505*zp^7 + 
        385*zp^8)))*Log[(2*I)*Sqrt[x^3*(1 + 2*x)]])/
  (Pi*(-1 + x)*x*(1 + x)*(-1 + z)^2*z*(z + x^2*(-1 + z)*(-1 + zp))^3*
   (z*(-1 + zp) - zp)*(-1 + zp)*zp*(1 + (-1 + z)*zp)^2) + 
 ((2*I)*(z^3*(2*z^7*(-1 + zp)*zp^2*(1 - zp + zp^2)^2 - 
      zp*(-1 + 2*zp - 2*zp^2 + zp^3)^2 + z^6*zp*(-3 + 18*zp - 48*zp^2 + 
        74*zp^3 - 72*zp^4 + 42*zp^5 - 13*zp^6) + 
      z^4*(2 - 27*zp + 120*zp^2 - 284*zp^3 + 406*zp^4 - 368*zp^5 + 200*zp^6 - 
        55*zp^7) + z^2*(2 - 21*zp + 84*zp^2 - 184*zp^3 + 246*zp^4 - 
        208*zp^5 + 106*zp^6 - 27*zp^7) + z*(-1 + 7*zp - 28*zp^2 + 60*zp^3 - 
        78*zp^4 + 64*zp^5 - 32*zp^6 + 8*zp^7) + 
      z^5*(-1 + 13*zp - 64*zp^2 + 158*zp^3 - 234*zp^4 + 220*zp^5 - 124*zp^6 + 
        36*zp^7) + z^3*(-3 + 31*zp - 132*zp^2 + 300*zp^3 - 414*zp^4 + 
        362*zp^5 - 190*zp^6 + 50*zp^7)) + x^8*(-1 + z)^3*(-1 + zp)^3*
     (2*z^7*(-1 + zp)*zp^2*(1 - zp + zp^2)^2 - 
      2*zp*(-1 + 2*zp - 2*zp^2 + zp^3)^2 + z^6*zp*(-3 + 16*zp - 43*zp^2 + 
        70*zp^3 - 71*zp^4 + 44*zp^5 - 14*zp^6) + 
      z^4*(2 - 22*zp + 96*zp^2 - 239*zp^3 + 380*zp^4 - 390*zp^5 + 240*zp^6 - 
        70*zp^7) + z^2*(2 - 20*zp + 82*zp^2 - 194*zp^3 + 290*zp^4 - 
        275*zp^5 + 156*zp^6 - 42*zp^7) + z*(-1 + 9*zp - 37*zp^2 + 83*zp^3 - 
        115*zp^4 + 101*zp^5 - 54*zp^6 + 14*zp^7) + 
      z^5*(-1 + 11*zp - 52*zp^2 + 134*zp^3 - 215*zp^4 + 221*zp^5 - 138*zp^6 + 
        42*zp^7) + z^3*(-3 + 27*zp - 111*zp^2 + 269*zp^3 - 420*zp^4 + 
        420*zp^5 - 250*zp^6 + 70*zp^7)) + x^6*(-1 + z)^2*(-1 + zp)^2*
     (2*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 2*z^8*zp^2*(1 - zp + zp^2)^2*
       (-2 + zp + zp^2) - z*(-1 + zp)^2*(3 - 11*zp + 27*zp^2 - 47*zp^3 + 
        55*zp^4 - 39*zp^5 + 16*zp^6) + z^7*zp*(-6 + 31*zp - 73*zp^2 + 
        95*zp^3 - 63*zp^4 + 5*zp^5 + 23*zp^6 - 16*zp^7) + 
      z^4*zp*(9 - 60*zp + 131*zp^2 - 90*zp^3 - 172*zp^4 + 450*zp^5 - 
        400*zp^6 + 140*zp^7) + z^5*(1 - 27*zp + 121*zp^2 - 269*zp^3 + 
        314*zp^4 - 106*zp^5 - 199*zp^6 + 265*zp^7 - 112*zp^8) + 
      z^3*(-5 + 19*zp - 44*zp^2 + 102*zp^3 - 241*zp^4 + 453*zp^5 - 553*zp^6 + 
        377*zp^7 - 112*zp^8) + z^2*(4 - 29*zp + 88*zp^2 - 192*zp^3 + 
        330*zp^4 - 429*zp^5 + 390*zp^6 - 218*zp^7 + 56*zp^8) + 
      z^6*(-2 + 20*zp - 90*zp^2 + 203*zp^3 - 254*zp^4 + 147*zp^5 + 34*zp^6 - 
        106*zp^7 + 56*zp^8)) + x^2*z^2*(4*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 
      2*z^8*zp^2*(1 - zp + zp^2)^2*(2 - 5*zp + 3*zp^2) - 
      z*(-1 + zp)^2*(5 - 29*zp + 83*zp^2 - 141*zp^3 + 153*zp^4 - 97*zp^5 + 
        34*zp^6) + z^7*zp*(6 - 47*zp + 161*zp^2 - 321*zp^3 + 411*zp^4 - 
        343*zp^5 + 177*zp^6 - 46*zp^7) + z^5*(-9 + 99*zp - 481*zp^2 + 
        1373*zp^3 - 2536*zp^4 + 3110*zp^5 - 2503*zp^6 + 1235*zp^7 - 
        294*zp^8) + z^3*(-19 + 165*zp - 692*zp^2 + 1762*zp^3 - 2985*zp^4 + 
        3423*zp^5 - 2597*zp^6 + 1207*zp^7 - 266*zp^8) + 
      z^2*(12 - 107*zp + 424*zp^2 - 1018*zp^3 + 1640*zp^4 - 1803*zp^5 + 
        1318*zp^6 - 592*zp^7 + 126*zp^8) + 
      z^6*(2 - 36*zp + 202*zp^2 - 621*zp^3 + 1188*zp^4 - 1491*zp^5 + 
        1226*zp^6 - 620*zp^7 + 154*zp^8) + z^4*(16 - 161*zp + 716*zp^2 - 
        1927*zp^3 + 3422*zp^4 - 4072*zp^5 + 3190*zp^6 - 1530*zp^7 + 
        350*zp^8)) + x^4*(-1 + z)*z*(-1 + zp)*
     (5*(-1 + zp)^3*zp*(1 - zp + zp^2)^2 + 6*z^8*(-1 + zp)*zp^3*
       (1 - zp + zp^2)^2 + z^7*zp^2*(-9 + 57*zp - 158*zp^2 + 253*zp^3 - 
        252*zp^4 + 151*zp^5 - 47*zp^6) - z*(-1 + zp)^2*
       (7 - 35*zp + 93*zp^2 - 155*zp^3 + 167*zp^4 - 111*zp^5 + 41*zp^6) + 
      z^6*zp*(-10 + 66*zp - 268*zp^2 + 643*zp^3 - 969*zp^4 + 940*zp^5 - 
        553*zp^6 + 161*zp^7) + z^5*(-7 + 51*zp - 240*zp^2 + 749*zp^3 - 
        1564*zp^4 + 2186*zp^5 - 2030*zp^6 + 1155*zp^7 - 315*zp^8) + 
      z^3*(-21 + 155*zp - 594*zp^2 + 1458*zp^3 - 2476*zp^4 + 2961*zp^5 - 
        2440*zp^6 + 1253*zp^7 - 301*zp^8) + 
      z^2*(14 - 118*zp + 433*zp^2 - 993*zp^3 + 1573*zp^4 - 1757*zp^5 + 
        1352*zp^6 - 651*zp^7 + 147*zp^8) + z^4*(14 - 120*zp + 489*zp^2 - 
        1313*zp^3 + 2444*zp^4 - 3154*zp^5 + 2770*zp^6 - 1505*zp^7 + 
        385*zp^8)))*Log[-1 - x + 2*x^2 + I*(1 + x)*Sqrt[-1 + 4*x^2]])/
  (Pi*(-1 + x)*x*(1 + x)*(-1 + z)^2*z*(z + x^2*(-1 + z)*(-1 + zp))^3*
   (z*(-1 + zp) - zp)*(-1 + zp)*zp*(1 + (-1 + z)*zp)^2)
]


==> AncillaryFiles/HfinGGCFTF.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
HfCFTF[Z_,V_]:=Module[{SQRT,z=Z,v=V},

SQRT=Sqrt[(1+(-1+z) v^2) (v^2-v^4+z (-2+v^2)^2)];

-(26 - 16/z + (2*v^2*(1 + v^2*(-1 + z) - 2*z)*(-3 + v^4*(-1 + z)^2 + 
       2*(-1 + z)*z - 2*v^2*(-1 + z)*z))/(SQRT*(v^2*(-1 + z) - z)) + 
    v*(-22 + 16/z + 18*z + 7*z^2 - 4*z^3) + z*(-14 + z*(-9 + 4*z)))/
  (4*(1 - z)) + ((8 + 2*(-8 + z)*z - v*(10 + (-14 + z)*z))*Log[2*(1 - v)])/
  (2*(-1 + z)) + ((2*v + 2*z^2 - v*z*(2 + z))*Log[z])/(2*(-1 + z)) + 
 ((v^3 + 2*v*z - 2*v^3*z)*Log[(SQRT + v - v^3 + 2*v*z - v^3*z)/
     (SQRT - v + v^3 - 2*v*z + v^3*z)])/(2 - 2*z) + 
 (v*(-1 + z)*(-2*z + v^2*(-1 + 2*z))*
   Log[(SQRT*v^2 - v^3 + v^5 + SQRT*z - 3*v*z - SQRT*v^2*z + 4*v^3*z - 
      2*v^5*z + 2*v*z^2 - 3*v^3*z^2 + v^5*z^2)/(SQRT*v^2 + v^3 - v^5 + 
      SQRT*z + 3*v*z - SQRT*v^2*z - 4*v^3*z + 2*v^5*z - 2*v*z^2 + 3*v^3*z^2 - 
      v^5*z^2)])/(2*(-(v^2*(-1 + z)) + z)^2)
 ]


==> AncillaryFiles/HfinQQCF2Analytic.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1 + 2*z - (-1 + z^(-1) + z/2)*Log[1 - z] - 2*z*Log[1 - z] + 
 (2 + z + 2*z*Log[1 - z])/4 - (2*z^2 + 2*z*(1 + z) + 2*z*(-3 + 4*z) + 
   (-3 + Sqrt[9 - 8*z] + 4*z)^2*ArcCoth[(3 - Sqrt[9 - 8*z] - 3*z)/z] + 
   (3 + Sqrt[9 - 8*z] - 4*z)^2*ArcCoth[(3 + Sqrt[9 - 8*z] - 3*z)/z] - 
   2*z^2*Log[1 - z] + 2*(1 + z^2)*Log[1 - z])/(8*z^2) + Log[(-1 + z)^2] + 
 (2*z - 2*z^2 + (3 - Sqrt[9 - 8*z] + 4*(-2 + Sqrt[9 - 8*z])*z + 8*z^2)*
    ArcCoth[(3 - Sqrt[9 - 8*z] - 3*z)/z] + 
   (3 + Sqrt[9 - 8*z] - 4*(2 + Sqrt[9 - 8*z])*z + 8*z^2)*
    ArcCoth[(3 + Sqrt[9 - 8*z] - 3*z)/z] - 
   4*ArcCoth[(2 - 2*z - Sqrt[8 - 8*z + z^2])/z] + 
   8*z*ArcCoth[(2 - 2*z - Sqrt[8 - 8*z + z^2])/z] - 
   10*z^2*ArcCoth[(2 - 2*z - Sqrt[8 - 8*z + z^2])/z] - 
   6*z*Sqrt[8 - 8*z + z^2]*ArcCoth[(2 - 2*z - Sqrt[8 - 8*z + z^2])/z] - 
   4*ArcCoth[(2 - 2*z + Sqrt[8 - 8*z + z^2])/z] + 
   8*z*ArcCoth[(2 - 2*z + Sqrt[8 - 8*z + z^2])/z] - 
   10*z^2*ArcCoth[(2 - 2*z + Sqrt[8 - 8*z + z^2])/z] + 
   6*z*Sqrt[8 - 8*z + z^2]*ArcCoth[(2 - 2*z + Sqrt[8 - 8*z + z^2])/z] + 
   3*Log[1 - z] - 2*z*Log[1 - z] - z^2*Log[1 - z] - 
   2*z*Log[(3 + Sqrt[9 - 8*z] - 2*z)/(2*z)] - 
   z^2*Log[(3 + Sqrt[9 - 8*z] - 2*z)/(2*z)] + 6*z*Log[z] + 3*z^2*Log[z] - 
   2*z*Log[(-3 + Sqrt[9 - 8*z] + 2*z)/(2*z)] - 
   z^2*Log[(-3 + Sqrt[9 - 8*z] + 2*z)/(2*z)] + 
   4*z*Log[(2 - z + Sqrt[8 - 8*z + z^2])/(2*z)] + 
   2*z^2*Log[(2 - z + Sqrt[8 - 8*z + z^2])/(2*z)] + 
   4*z*Log[(-2 + z + Sqrt[8 - 8*z + z^2])/(2*z)] + 
   2*z^2*Log[(-2 + z + Sqrt[8 - 8*z + z^2])/(2*z)])/(4*(-1 + z)*z) + 
 PolyLog[2, z] + PolyLog[2, z/(-1 + z)] + 
 z*(PolyLog[2, z] + PolyLog[2, z/(-1 + z)]) + 
 ((1 + z^2)*(Pi^2/12 + (PolyLog[2, z/(-1 + z)] + 
      PolyLog[2, (1 - (-3 - Sqrt[9 - 8*z] + 4*z)/(2*z))^(-1)] + 
      PolyLog[2, (1 - (-3 + Sqrt[9 - 8*z] + 4*z)/(2*z))^(-1)] - 
      2*PolyLog[2, (1 - (-2 + 3*z - Sqrt[8 - 8*z + z^2])/(2*z))^(-1)] - 
      2*PolyLog[2, (1 - (-2 + 3*z + Sqrt[8 - 8*z + z^2])/(2*z))^(-1)])/2))/
  (1 - z)


==> AncillaryFiles/HfinQQCFCF.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
HfCFCF[Z_,V_]:=Module[{SQRT,z=Z,v=V},

SQRT=Sqrt[(1-v^2 z) (4-3 v^2-(2-v^2)^2 z)];

(v^2*(1 + (-2 + v^2)*z)*(-3 - 2*(1 - v^2)*z + (2 - 2*v^2 + v^4)*z^2))/
  (SQRT*(1 - (1 - v^2)*z)) - 
 (2*v*(v^4 + z^2)*Log[(1 + (v*(3 + v^2*(-2 + z) - 2*z))/SQRT)/2])/
  ((1 - v^2)*(1 - z)) + (2*v*(1 - 3*(1 - v^2)*z + (2 - 7*v^2 + 3*v^4)*z^2 + 
    v^2*(2 - 3*v^2 + v^4)*z^3)*
   Log[(1 - ((1 - z)*(1 + v^2*(-2 + z) - z))/((1 - v^2)*
        (1 - (1 - v^2)*z)^2) + (SQRT*v)/((1 - v^2)*(1 - (1 - v^2)*z)))/2])/
  (1 - (1 - v^2)*z)^2 + (2*v*(v^2*(1 - z) + v^4*z + z^2)*
   Log[(1 + (SQRT*(1 - (1 - v^2)*z))/(v*(1 - (-1 + 2*v^2)*z - 
         (2 - 3*v^2 + v^4)*z^2)))/2])/((1 - v^2)*(1 - z))
]                 

